Bound entangled states with a private key and their classical counterpart

Entanglement is a fundamental resource for quantum information processing. In its pure form, it allows quantum teleportation and sharing classical secrets. Realistic quantum states are noisy and their usefulness is only partially understood. Bound-entangled states are central to this question---they have no distillable entanglement, yet sometimes still have a private classical key. We present a construction of bound-entangled states with private key based on classical probability distributions. From this emerge states possessing a new classical analogue of bound entanglement, distinct from the long-sought bound information. We also find states of smaller dimensions and higher key rates than previously known. Our construction has implications for classical cryptography: we show that existing protocols are insufficient for extracting private key from our distributions due to their "bound-entangled" nature. We propose a simple extension of existing protocols that can extract key from them.

==> PRL_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    184293,       3537]
NotebookOptionsPosition[    181700,       3455]
NotebookOutlinePosition[    182058,       3471]
CellTagsIndexPosition[    182015,       3468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Maris", " ", "Ozols"}], " ", "<", 
    RowBox[{
     RowBox[{"marozols", "@", "yahoo"}], ".", "com"}], ">"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"http", ":"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1305.0848"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.592051404118993*^9, 3.592051531390305*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.564933209802123*^9, 3.564933212912821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Set", " ", "current", " ", "directory"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"$CurDir", "=", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5655551762656193`*^9, 3.565555182830039*^9}, {
  3.592050153807591*^9, 3.592050160416645*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tensor", " ", "product"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CircleTimes", "[", "lst__", "]"}], ":=", 
    RowBox[{"KroneckerProduct", "[", "lst", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.563305099130368*^9, 3.563305101392049*^9}, {
   3.563639552539493*^9, 3.563639574036575*^9}, {3.563660732251346*^9, 
   3.563660751285013*^9}, {3.5920512885059557`*^9, 3.5920512980415287`*^9}, 
   3.592059602974305*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Entropy", " ", "function", " ", "on", " ", "reals"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"0", "|", "0."}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "p_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "p"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "p"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.592052626328352*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Entropy", " ", "of", " ", "a", " ", "classical", " ", "distribution"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", "p_", "]"}], ":=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"(", 
       RowBox[{"h", "/@", "p"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Classical", " ", "mutual", " ", "information", " ", "of", " ", "two", 
     " ", "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MI", "[", "p_", "]"}], ":=", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", "p", ")"}]}], "]"}], "+", 
      RowBox[{"H", "[", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{"p", "\[Transpose]"}], ")"}]}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"Flatten", "@", "p"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.559396721921875*^9, 3.559396745640625*^9}, {
   3.559397002046875*^9, 3.55939711*^9}, {3.55939715825*^9, 
   3.559397198078125*^9}, {3.55939739225*^9, 3.55939740709375*^9}, {
   3.559399484421875*^9, 3.559399485046875*^9}, {3.559407764671875*^9, 
   3.55940780928125*^9}, 3.559407879296875*^9, {3.559407916765625*^9, 
   3.5594079475625*^9}, 3.55940802653125*^9, {3.55940854590625*^9, 
   3.559408574171875*^9}, {3.559408629140625*^9, 3.559408663109375*^9}, 
   3.55940917959375*^9, {3.55940932953125*^9, 3.55940933221875*^9}, 
   3.55940936725*^9, {3.559487327125*^9, 3.559487343015625*^9}, {
   3.563659605334886*^9, 3.56365960790484*^9}, {3.563660477291383*^9, 
   3.563660559732072*^9}, {3.563660593010051*^9, 3.563660664023174*^9}, {
   3.563660779745092*^9, 3.563660805468242*^9}, {3.563661002442713*^9, 
   3.563661029811936*^9}, {3.563663786990179*^9, 3.563663799486098*^9}, {
   3.563664157854962*^9, 3.563664159656042*^9}, {3.563665551869052*^9, 
   3.563665553331461*^9}, {3.563665947699858*^9, 3.563665948999783*^9}, {
   3.564933943406849*^9, 3.564933959109251*^9}, {3.5920526175090837`*^9, 
   3.592052624003647*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Random", " ", "real", " ", 
    RowBox[{"in", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RR", ":=", 
     RowBox[{"RandomReal", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Random", " ", "probability", " ", "distribution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RP", "[", "lst_List", "]"}], ":=", 
     RowBox[{"RP", "@", 
      RowBox[{"Length", "[", "lst", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RP", "[", "n_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"RR", ",", 
           RowBox[{"{", "n", "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"v", "/", 
        RowBox[{"Total", "[", "v", "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.565036553087236*^9, 3.5650365560920687`*^9}, {
  3.5650365902661448`*^9, 3.565036624236356*^9}, {3.5650379256836653`*^9, 
  3.565037950454968*^9}, {3.565038110062195*^9, 3.5650381263449087`*^9}, {
  3.5920597544481*^9, 3.592059764426262*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.564933209802123*^9, 3.564933212912821*^9}, 
   3.592052701088111*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Draw", " ", "the", " ", "tiling"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DrawAB", "[", 
     RowBox[{"ls_", ",", 
      RowBox[{"{", 
       RowBox[{"da_", ",", "db_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "pts", ",", "T"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"{", 
          RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "x"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pts", "=", 
        RowBox[{"Join", "@@", "ls"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"T", "/@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "db"}], "}"}]}], "}"}], "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "da"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"T", "/@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "i"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"da", ",", "i"}], "}"}]}], "}"}], "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "db"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"T", "@", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"-", "0.8"}]}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{"da", "-", "1"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"T", "@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.8"}], ",", "i"}], "}"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{"db", "-", "1"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<A\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
             RowBox[{"T", "@", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"da", "-", "1"}], ")"}], "/", "2"}], ",", 
                RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<B\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
             RowBox[{"T", "@", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1.5"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"db", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}]}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"PointSize", "[", "0.04", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Point", "[", 
              RowBox[{"T", "@", "#"}], "]"}], "&"}], "/@", "pts"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"T", "/@", "#"}], "]"}], "&"}], "/@", 
            RowBox[{"Join", "[", "ls", "]"}]}]}], "\[IndentingNewLine]", 
          "}"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "250"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "db"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "da"}]}], "}"}]}], "}"}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/aed23pm/ytHv7V1ESB6whauFBCtFZqaAaLZpxlW
gug55ush9AzLR3OAdJq/yxMQ/T2S8y2IDrlfDaZ5QqM+guhHLbe+geg6R5ui
uSD1qicqQfSj5/+aQXSdTF8/iD6rcHkGiPY4rrYGRJ+wSNwAop+1SB8F0bv4
F+g+A9KfuLn0QLTNgY/mILr3N6MFiJbyFbEB0WxZcfYgOjAzUOLABCB9ej6Y
nh3udAtEaxhPANNfso/feQ6kTW58fAyiJ5398BJET9b8/x1EL/m5r8//MNBf
X4r7QbTRo6lHQPSE79PBNAA5xKxc
  "]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.564933209802123*^9, 3.564933212912821*^9}, 
   3.592052703823221*^9}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "D", " ", "I", " ", "A", " ", "G", " ", "R", " ", "A", " ", "M", "   ", "D",
    " ", "A", " ", "T", " ", "A"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.5920501706436377`*^9, 3.592050212112123*^9}, {
  3.592051250351705*^9, 3.592051258128882*^9}, {3.5920513090804043`*^9, 
  3.5920513094962883`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Each", " ", "diagram", " ", "is", " ", "encoded", " ", "as", " ", "a", " ",
    "list", " ", "of", " ", "lines"}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"3", " ", "x", " ", "3", " ", "example"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines33", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.565034312177223*^9, 3.565034345277089*^9}, {
  3.566130356503159*^9, 3.5661303583750887`*^9}, {3.566130760436925*^9, 
  3.5661307617807503`*^9}, {3.5697674210380507`*^9, 3.5697674216719837`*^9}, {
  3.592050104996945*^9, 3.5920501246564217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"4", " ", "x", " ", "4", " ", "example"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines44", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.565097468658101*^9, {3.5650974996337833`*^9, 3.565097582067048*^9}, {
   3.565714502086342*^9, 3.565714504653129*^9}, {3.566131479198764*^9, 
   3.566131480022833*^9}, 3.5691854955930357`*^9, {3.569767423616795*^9, 
   3.5697674238084993`*^9}, {3.5920501163284483`*^9, 3.5920501297285023`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"4", " ", "x", " ", "5", " ", "example"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines45", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.565097468658101*^9, {3.5650974996337833`*^9, 3.565097582067048*^9}, {
   3.565105388294704*^9, 3.565105458393066*^9}, {3.5651249186074543`*^9, 
   3.565125168534214*^9}, {3.565553319416196*^9, 3.565553340713051*^9}, 
   3.565614236653068*^9, {3.565630618299749*^9, 3.565630650322191*^9}, {
   3.565634650526144*^9, 3.56563465091516*^9}, {3.5659876205256557`*^9, 
   3.565987621820631*^9}, {3.565987976866403*^9, 3.5659881554034758`*^9}, {
   3.565988220307602*^9, 3.565988279494482*^9}, {3.566131751232171*^9, 
   3.566131782947694*^9}, {3.5697673502821083`*^9, 3.56976735084208*^9}, {
   3.569767425700203*^9, 3.569767425831699*^9}, {3.592050132760127*^9, 
   3.592050133624495*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"5", " ", "x", " ", "6", " ", "example"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines56", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.565097468658101*^9, {3.5650974996337833`*^9, 3.565097582067048*^9}, {
   3.565105388294704*^9, 3.565105458393066*^9}, {3.565630705959353*^9, 
   3.56563070793316*^9}, {3.565630837842852*^9, 3.565630944745747*^9}, 
   3.565633042791321*^9, {3.565717081170775*^9, 3.5657170856419573`*^9}, {
   3.565717121687949*^9, 3.5657171387447653`*^9}, {3.565717248359395*^9, 
   3.565717250255288*^9}, {3.565717417855596*^9, 3.565717501035674*^9}, {
   3.5657178356300707`*^9, 3.56571793696164*^9}, {3.5657207369898233`*^9, 
   3.565720743283692*^9}, {3.56598758406315*^9, 3.565987590877467*^9}, {
   3.565987629708921*^9, 3.565987631039896*^9}, {3.565988343754788*^9, 
   3.565988345267891*^9}, {3.5659883759360332`*^9, 3.56598847773612*^9}, {
   3.566088615097731*^9, 3.56608880960499*^9}, {3.5660891991832857`*^9, 
   3.566089203346354*^9}, {3.566089257267799*^9, 3.5660894464777813`*^9}, {
   3.56608947752699*^9, 3.566089607890777*^9}, {3.566134100301301*^9, 
   3.5661341618506813`*^9}, {3.566134192685495*^9, 3.5661341950070887`*^9}, {
   3.5661368322455683`*^9, 3.566136887395348*^9}, {3.56613693237597*^9, 
   3.5661369929616203`*^9}, {3.566137116985796*^9, 3.566137124863587*^9}, {
   3.567278468945265*^9, 3.567278564660828*^9}, {3.567278622090687*^9, 
   3.5672786597784367`*^9}, {3.567278818472212*^9, 3.567278917964246*^9}, {
   3.567279805304669*^9, 3.567279811476634*^9}, {3.567285636958253*^9, 
   3.567285661084633*^9}, {3.567287290886013*^9, 3.567287291655519*^9}, {
   3.5696909987939177`*^9, 3.5696909992414227`*^9}, {3.569767396649623*^9, 
   3.569767417116035*^9}, {3.569767495058052*^9, 3.5697674954427643`*^9}, {
   3.592050138200386*^9, 3.5920501388886137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"6", " ", "x", " ", "5", " ", "example"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines65", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "}"}],
        "&"}], ",", "lines56", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.592050142536468*^9, 3.592050143192545*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.564933209802123*^9, 3.564933212912821*^9}, 
   3.5920527073753643`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Choose", " ", "one", " ", "of", " ", "the", " ", "above", " ", "diagrams",
     " ", "or", " ", "specify", " ", "a", " ", "custom", " ", "diagram", " ", 
    "in", " ", "a", " ", "similar", " ", "manner"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lines", "=", "lines45"}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.569767665132236*^9, 3.569767667676113*^9}, {
  3.5698016343436832`*^9, 3.5698016344286003`*^9}, {3.571004828721817*^9, 
  3.5710048479958277`*^9}, {3.571012018966831*^9, 3.5710120194220247`*^9}, {
  3.571012061173658*^9, 3.571012061485077*^9}, {3.571081784784504*^9, 
  3.571081785488031*^9}, {3.5920503225183153`*^9, 3.592050322807032*^9}, {
  3.5920507312829123`*^9, 3.5920507557183867`*^9}, {3.59205132272213*^9, 
  3.592051381250992*^9}, {3.592052306964315*^9, 3.5920523071229467`*^9}, {
  3.592052473058853*^9, 3.5920524731134777`*^9}, {3.592669634711342*^9, 
  3.5926696350671864`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "dimensions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"da", ",", "db"}], "}"}], "=", 
     RowBox[{"1", "+", 
      RowBox[{"Max", "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Join", "@@", "lines"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Draw", " ", "the", " ", "picture"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DrawAB", "[", 
    RowBox[{"lines", ",", 
     RowBox[{"{", 
      RowBox[{"da", ",", "db"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Dimensions: A = \>\"", ",", "da", ",", "\"\<, B = \>\"", ",", 
      "db"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Build", " ", "one", " ", "row", " ", "of", " ", 
     SubscriptBox["P", "ABE"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OneRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k_", ",", "l_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"Symbol", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<\[Alpha]\>\"", ",", "\"\<\[Beta]\>\"", ",", 
             "\"\<\[Gamma]\>\"", ",", "\"\<\[Delta]\>\"", ",", 
             "\"\<\[CurlyEpsilon]\>\"", ",", "\"\<\[Zeta]\>\"", ",", 
             "\"\<\[Eta]\>\"", ",", "\"\<\[Theta]\>\""}], "}"}], 
           "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], ",",
          "k"}], "]"}], "*", 
       RowBox[{
        RowBox[{"UnitVector", "[", 
         RowBox[{"da", ",", "i"}], "]"}], "\[CircleTimes]", 
        RowBox[{"UnitVector", "[", 
         RowBox[{"db", ",", "j"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Build", " ", "all", " ", "rows", " ", "of", " ", 
     SubscriptBox["P", "ABE"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AllRows", "[", "lines_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ls", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Remove", " ", "duplicate", " ", "points"}], ",", " ", 
         RowBox[{"sort", " ", "them"}], ",", " ", 
         RowBox[{"add", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ls", "=", 
         RowBox[{"1", "+", 
          RowBox[{"Union", "/@", "lines"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Build", " ", "the", " ", "matrix", " ", "one", " ", "row", " ", 
          "at", " ", "a", " ", "time"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Plus", "@@@", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OneRow", "[", 
             RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ",", "ls", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vs", "=", 
     RowBox[{"AllRows", "[", "lines", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Distribution \!\(\*SubscriptBox[\(P\), \(ABE\)]\) (rows for E, \
columns for AB):\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "@", "vs"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Variables:\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"vars", "=", 
    RowBox[{"Sort", "@", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "@", "vs"}], ",", "0"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"PT", "-", 
     RowBox[{"invariance", " ", "conditions"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     RowBox[{
      RowBox[{"vs", "\[Transpose]"}], ".", "vs"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]\[CapitalGamma]", "=", 
     RowBox[{"ArrayFlatten", "@", 
      RowBox[{"Map", "[", 
       RowBox[{"Transpose", ",", 
        RowBox[{"Partition", "[", 
         RowBox[{"\[Rho]", ",", 
          RowBox[{"{", 
           RowBox[{"db", ",", "db"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<PT-invariance conditions:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PTinv", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"#", "\[Equal]", "0"}], ")"}], "&"}], "/@", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"\[Rho]", "-", "\[Rho]\[CapitalGamma]"}], "]"}], ",", 
          "0"}], "]"}]}], ")"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.564947633281975*^9, 3.564947752303237*^9}, {
   3.564947790150806*^9, 3.5649478649519033`*^9}, {3.56494796361697*^9, 
   3.5649479644073353`*^9}, {3.564948073777996*^9, 3.564948094080616*^9}, {
   3.564948187302834*^9, 3.564948188828671*^9}, {3.564948308812859*^9, 
   3.564948310420594*^9}, {3.564948345662435*^9, 3.564948345867948*^9}, {
   3.564948394529624*^9, 3.5649484122926407`*^9}, {3.564948601198848*^9, 
   3.5649486083302603`*^9}, {3.56494863963649*^9, 3.564948832767601*^9}, {
   3.564948906821836*^9, 3.5649489707085867`*^9}, {3.5649490332360353`*^9, 
   3.564949035972636*^9}, {3.564949070841906*^9, 3.564949142300785*^9}, {
   3.564949212317137*^9, 3.564949214963903*^9}, 3.5649492609792356`*^9, {
   3.564949293122714*^9, 3.56494934160113*^9}, {3.564949426119134*^9, 
   3.5649495139610786`*^9}, {3.564954849464117*^9, 3.564954874107008*^9}, {
   3.564954907829454*^9, 3.564954996737955*^9}, {3.5649552030603228`*^9, 
   3.564955220832159*^9}, {3.5649556818104763`*^9, 3.564955700367632*^9}, {
   3.564956163575365*^9, 3.564956163824054*^9}, {3.565017315586248*^9, 
   3.565017337638048*^9}, {3.565017405874981*^9, 3.5650174107509336`*^9}, {
   3.565017636516816*^9, 3.56501763670545*^9}, {3.565019199361471*^9, 
   3.565019205256654*^9}, {3.565023757310391*^9, 3.56502375748167*^9}, {
   3.565025584482374*^9, 3.5650256004775257`*^9}, {3.56502571947822*^9, 
   3.565025719760955*^9}, {3.565028763021556*^9, 3.565028765900516*^9}, 
   3.5650336701531343`*^9, {3.56503829354533*^9, 3.565038295322628*^9}, {
   3.5650384071074057`*^9, 3.5650384088051367`*^9}, {3.5650384388721943`*^9, 
   3.5650384486145573`*^9}, {3.565105472745492*^9, 3.565105474806904*^9}, {
   3.565717474483829*^9, 3.56571747541024*^9}, {3.566090468426285*^9, 
   3.5660904859205513`*^9}, 3.566756076328247*^9, {3.569767440076215*^9, 
   3.5697674684846163`*^9}, {3.5920507848739567`*^9, 3.592050789096901*^9}, {
   3.592050828797872*^9, 3.592050892239447*^9}, {3.592051575318369*^9, 
   3.5920515827422028`*^9}, 3.592052575536181*^9, 3.592059843650543*^9, {
   3.592059897001596*^9, 3.592059902987343*^9}, {3.5920599427216988`*^9, 
   3.592059951331051*^9}, {3.592060147284115*^9, 3.592060148929408*^9}, {
   3.592060291267211*^9, 3.592060310609893*^9}, {3.5920605102321033`*^9, 
   3.592060641241227*^9}, {3.592060700197143*^9, 3.592060705812222*^9}, {
   3.592061097380069*^9, 3.592061131067966*^9}, {3.592061301136224*^9, 
   3.592061302023718*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    LineBox[NCache[{{Rational[-1, 2], Rational[1, 2]}, {
       Rational[9, 2], Rational[1, 2]}}, {{-0.5, 0.5}, {4.5, 0.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
       Rational[9, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {4.5, -0.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[-3, 2]}, {
       Rational[9, 2], Rational[-3, 2]}}, {{-0.5, -1.5}, {4.5, -1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[-5, 2]}, {
       Rational[9, 2], Rational[-5, 2]}}, {{-0.5, -2.5}, {4.5, -2.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[-7, 2]}, {
       Rational[9, 2], Rational[-7, 2]}}, {{-0.5, -3.5}, {4.5, -3.5}}]]}, {
    LineBox[NCache[{{Rational[-1, 2], Rational[1, 2]}, {
       Rational[-1, 2], Rational[-7, 2]}}, {{-0.5, 0.5}, {-0.5, -3.5}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[1, 2]}, {
       Rational[1, 2], Rational[-7, 2]}}, {{0.5, 0.5}, {0.5, -3.5}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[1, 2]}, {
       Rational[3, 2], Rational[-7, 2]}}, {{1.5, 0.5}, {1.5, -3.5}}]], 
    LineBox[NCache[{{Rational[5, 2], Rational[1, 2]}, {
       Rational[5, 2], Rational[-7, 2]}}, {{2.5, 0.5}, {2.5, -3.5}}]], 
    LineBox[NCache[{{Rational[7, 2], Rational[1, 2]}, {
       Rational[7, 2], Rational[-7, 2]}}, {{3.5, 0.5}, {3.5, -3.5}}]], 
    LineBox[NCache[{{Rational[9, 2], Rational[1, 2]}, {
       Rational[9, 2], Rational[-7, 2]}}, {{4.5, 0.5}, {4.5, -3.5}}]]}, {
    InsetBox[
     StyleBox["0",
      StripOnInput->False,
      FontSize->14], {-0.8, 0}], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontSize->14], {-0.8, -1}], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontSize->14], {-0.8, -2}], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontSize->14], {-0.8, -3}]}, {InsetBox[
     StyleBox["0",
      StripOnInput->False,
      FontSize->14], {0, 0.8}], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontSize->14], {1, 0.8}], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontSize->14], {2, 0.8}], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontSize->14], {3, 0.8}], InsetBox[
     StyleBox["4",
      StripOnInput->False,
      FontSize->14], {4, 0.8}]}, InsetBox[
    StyleBox["\<\"A\"\>",
     StripOnInput->False,
     FontSize->16], NCache[{-1.5, Rational[-3, 2]}, {-1.5, -1.5}]], InsetBox[
    StyleBox["\<\"B\"\>",
     StripOnInput->False,
     FontSize->16], {2, 1.5}], 
   {PointSize[
    0.04], {PointBox[{0, -1}], PointBox[{1, -2}], PointBox[{2, -3}], 
     PointBox[{0, 0}], PointBox[{3, -3}], PointBox[{1, 0}], PointBox[{4, -3}],
      PointBox[{2, 0}], PointBox[{3, -1}], PointBox[{4, -2}], 
     PointBox[{0, -2}], PointBox[{1, -1}], PointBox[{0, -3}], 
     PointBox[{2, -1}], PointBox[{3, 0}], PointBox[{1, -3}], 
     PointBox[{2, -2}], PointBox[{4, 0}], PointBox[{3, -2}], 
     PointBox[{4, -1}]}, 
    {Thickness[0.01], LineBox[{{0, -1}, {1, -2}, {2, -3}}], 
     LineBox[{{0, 0}, {3, -3}}], LineBox[{{1, 0}, {4, -3}}], 
     LineBox[{{2, 0}, {3, -1}, {4, -2}}], LineBox[{{0, -2}, {1, -1}}], 
     LineBox[{{0, -3}, {2, -1}, {3, 0}}], LineBox[{{1, -3}, {2, -2}, {4, 0}}],
      LineBox[{{3, -2}, {4, -1}}]}}},
  ImageSize->250,
  PlotRange->{{-2, 5}, {2, -4}}]], "Output",
 CellChangeTimes->{{3.564948394913082*^9, 3.564948413064942*^9}, {
   3.5649486087669497`*^9, 3.564948616625217*^9}, {3.564948649476864*^9, 
   3.564948684356865*^9}, {3.564948766958683*^9, 3.56494877817456*^9}, {
   3.564948954171393*^9, 3.564948971209844*^9}, {3.564949040617523*^9, 
   3.564949143036501*^9}, 3.564949215281196*^9, 3.564949261467093*^9, {
   3.564949293960946*^9, 3.564949342590006*^9}, {3.564949441896338*^9, 
   3.564949514459176*^9}, 3.5649498988273487`*^9, {3.564949984626473*^9, 
   3.564949987603335*^9}, 3.564951683534568*^9, 3.564952965274671*^9, 
   3.564953685067115*^9, 3.564954458376966*^9, 3.5649549636952887`*^9, 
   3.564954997695098*^9, 3.5649552895617733`*^9, 3.564955452365657*^9, {
   3.564955485840764*^9, 3.5649555041649723`*^9}, 3.564955537149384*^9, {
   3.564955568530775*^9, 3.564955587245243*^9}, {3.564955702221389*^9, 
   3.564955719381695*^9}, {3.564956160476706*^9, 3.564956169875249*^9}, 
   3.564956679439546*^9, {3.564956710781795*^9, 3.564956735077566*^9}, {
   3.564956788190596*^9, 3.5649567999855213`*^9}, 3.564956847547687*^9, {
   3.564956882951118*^9, 3.564956896781444*^9}, {3.564956941203869*^9, 
   3.564957003133111*^9}, {3.564957076051031*^9, 3.564957113245262*^9}, {
   3.5649571549961452`*^9, 3.564957197020857*^9}, {3.5649572295268173`*^9, 
   3.564957245995607*^9}, {3.5649572860319223`*^9, 3.564957367098145*^9}, 
   3.564958170036854*^9, 3.564960155138817*^9, 3.564960297047167*^9, 
   3.5649603958301086`*^9, 3.564960613112097*^9, 3.5649606465160503`*^9, {
   3.564960717027339*^9, 3.564960737867137*^9}, 3.5649608130351763`*^9, 
   3.564961475461686*^9, 3.564961641968278*^9, 3.564961721922361*^9, {
   3.565011105263913*^9, 3.565011118693781*^9}, {3.56501122756347*^9, 
   3.565011256963139*^9}, {3.565011393340912*^9, 3.565011407240766*^9}, {
   3.565015173705221*^9, 3.5650151808440447`*^9}, 3.565015415473208*^9, 
   3.565015681477495*^9, 3.5650157198718853`*^9, {3.565015948350525*^9, 
   3.565015957177383*^9}, 3.565016024020208*^9, {3.565016138390243*^9, 
   3.565016157450914*^9}, 3.565016782893157*^9, 3.565017115603972*^9, {
   3.565017174985836*^9, 3.565017194547173*^9}, {3.5650173222915707`*^9, 
   3.565017343915634*^9}, 3.565017415956081*^9, 3.565017530477708*^9, 
   3.565017637411497*^9, {3.565017770783934*^9, 3.565017815702456*^9}, {
   3.5650178893675947`*^9, 3.5650178972069693`*^9}, 3.565017975154048*^9, 
   3.565018106503231*^9, 3.565018168417685*^9, {3.5650184521699743`*^9, 
   3.5650184596711187`*^9}, 3.565018929523766*^9, {3.565019164502063*^9, 
   3.565019171438025*^9}, 3.5650192062810183`*^9, {3.565023818453639*^9, 
   3.56502384510988*^9}, 3.565023920134658*^9, 3.5650245510281773`*^9, 
   3.565025487447035*^9, 3.56502561081138*^9, 3.565025659110114*^9, 
   3.565025726447385*^9, {3.565025825036721*^9, 3.5650258386693697`*^9}, 
   3.565026021079339*^9, 3.565026241007318*^9, 3.56502649469032*^9, 
   3.5650266403395557`*^9, 3.565026743625161*^9, 3.5650269175560017`*^9, 
   3.565026956357592*^9, 3.565026991308195*^9, {3.565027082543686*^9, 
   3.565027102997196*^9}, 3.565027200808647*^9, 3.565027240346353*^9, {
   3.565027612930153*^9, 3.565027624878153*^9}, 3.565028023763476*^9, {
   3.565028074580814*^9, 3.565028083132123*^9}, 3.5650281979839697`*^9, {
   3.565028325256187*^9, 3.565028334418401*^9}, 3.5650284338187113`*^9, 
   3.5650286996637983`*^9, 3.5650287306714993`*^9, {3.565028766431264*^9, 
   3.565028815291387*^9}, 3.5650288916481247`*^9, {3.565029352802475*^9, 
   3.565029395659081*^9}, 3.565030669258478*^9, {3.565030708226309*^9, 
   3.56503071763601*^9}, 3.5650337399812193`*^9, 3.5650338144445963`*^9, {
   3.565033913069257*^9, 3.565033938955496*^9}, 3.565034359945691*^9, {
   3.565038390886622*^9, 3.565038409310329*^9}, 3.565038452050943*^9, 
   3.565038565853073*^9, 3.565039430529413*^9, 3.5650399678660107`*^9, 
   3.565040636824915*^9, 3.5650964098460503`*^9, 3.565096483508224*^9, 
   3.565097419745517*^9, 3.565097788118144*^9, {3.565105467290824*^9, 
   3.565105480310894*^9}, 3.565105532270275*^9, 3.565105669247657*^9, 
   3.565125043836317*^9, 3.5651250858391247`*^9, 3.5651251320042458`*^9, 
   3.565125176211502*^9, 3.565181046182604*^9, 3.565182261550289*^9, 
   3.565182342548645*^9, 3.565185028928496*^9, 3.565185372696701*^9, 
   3.565543495110283*^9, 3.565544145286405*^9, 3.565544275150847*^9, 
   3.565544713824316*^9, 3.565545949745883*^9, 3.565549773582494*^9, 
   3.565550148400866*^9, 3.565550718669516*^9, 3.5655509156479177`*^9, 
   3.565551260513669*^9, 3.5655513465483227`*^9, 3.565551387346032*^9, 
   3.565551512680846*^9, 3.565551564875437*^9, 3.565551774442998*^9, 
   3.565552637057314*^9, {3.565553346969488*^9, 3.56555337461266*^9}, 
   3.565563059408082*^9, {3.5656142215026083`*^9, 3.565614244980939*^9}, 
   3.5656157114073477`*^9, 3.565615742369112*^9, 3.565616408438457*^9, 
   3.565618956359044*^9, 3.565625179737425*^9, 3.565630598490934*^9, 
   3.5656306814375134`*^9, 3.56563097886283*^9, 3.565633235351603*^9, {
   3.56563327243484*^9, 3.565633316903138*^9}, {3.5656333663770647`*^9, 
   3.565633425209422*^9}, {3.565633456234825*^9, 3.565633477508605*^9}, 
   3.565633563314036*^9, {3.565633602853506*^9, 3.5656336259961863`*^9}, {
   3.565635061237941*^9, 3.5656350618286324`*^9}, 3.565714775624256*^9, 
   3.565714815974571*^9, 3.565717142477839*^9, 3.5657174455099983`*^9, {
   3.565717475902609*^9, 3.5657175027239933`*^9}, 3.565717870936797*^9, {
   3.565717905972704*^9, 3.565717956846732*^9}, {3.565720782426003*^9, 
   3.5657207838511868`*^9}, 3.565781262667173*^9, 3.565782692979793*^9, 
   3.565786698942565*^9, 3.565786786983535*^9, {3.5658029182325983`*^9, 
   3.565802935221879*^9}, 3.565961723339931*^9, 3.5659662793379803`*^9, 
   3.5659695813001423`*^9, 3.5659711391452913`*^9, 3.5659716477263412`*^9, 
   3.5659877764123707`*^9, {3.5659879408786497`*^9, 3.565987941460773*^9}, {
   3.565988172287134*^9, 3.565988172788569*^9}, {3.565988289917951*^9, 
   3.5659882905078783`*^9}, 3.565991045869709*^9, {3.566065234734057*^9, 
   3.566065256940415*^9}, 3.566065503598791*^9, 3.566088824551435*^9, 
   3.566091300755616*^9, 3.566128249663776*^9, 3.566128387381117*^9, 
   3.566128728876192*^9, 3.56612961724291*^9, 3.5661299294768457`*^9, 
   3.566130115209618*^9, 3.566130227010067*^9, 3.566130272238052*^9, 
   3.566130328443104*^9, {3.5661303767815228`*^9, 3.566130405261269*^9}, {
   3.5661305337427797`*^9, 3.5661305457072697`*^9}, 3.566130600774846*^9, {
   3.566130825736903*^9, 3.566130853027934*^9}, 3.566130952694169*^9, 
   3.566131085216947*^9, 3.566131281281309*^9, 3.566131341332803*^9, {
   3.566131509854363*^9, 3.566131519856471*^9}, 3.5661315780927362`*^9, 
   3.5661317015978928`*^9, {3.566131768754938*^9, 3.56613178889555*^9}, 
   3.566131833118445*^9, 3.566131878388563*^9, 3.566132040242072*^9, 
   3.566132188843791*^9, 3.56613230556075*^9, 3.566132429221002*^9, 
   3.566132621577084*^9, 3.5661327581488123`*^9, 3.5661370873741817`*^9, {
   3.566137128262125*^9, 3.5661371393383713`*^9}, 3.566214655860807*^9, 
   3.5662150621840773`*^9, 3.5662173490084963`*^9, 3.566562484665381*^9, 
   3.5665625234644737`*^9, 3.5665626564319963`*^9, 3.566564063977088*^9, 
   3.566564446406659*^9, 3.566564963269629*^9, 3.566565462584497*^9, 
   3.566569198597753*^9, 3.566569553262075*^9, 3.5665698669524107`*^9, 
   3.5665702397124147`*^9, 3.566570516393269*^9, 3.566570796710278*^9, 
   3.566570927100494*^9, 3.566571478260017*^9, 3.566571923545649*^9, 
   3.566580030412107*^9, 3.566580391727417*^9, 3.56658123727876*^9, 
   3.566593820498701*^9, 3.566649415577471*^9, 3.566649499938664*^9, 
   3.566649588573175*^9, 3.566650550394845*^9, 3.566650822129108*^9, 
   3.5666509308191957`*^9, 3.5666512677696333`*^9, 3.5666513250476217`*^9, 
   3.566651584037199*^9, 3.566651906126089*^9, 3.56665213377837*^9, 
   3.566652226935832*^9, 3.566652372039721*^9, 3.566652660919108*^9, 
   3.5666529603082457`*^9, 3.5666530666031237`*^9, 3.566653151446506*^9, 
   3.566660925976777*^9, 3.566661019892967*^9, 3.566661143861249*^9, 
   3.5666613098804703`*^9, 3.5666613970118923`*^9, 3.566661488436472*^9, 
   3.5666616167179193`*^9, 3.56666185962383*^9, 3.5666619658711023`*^9, 
   3.5666621256429033`*^9, 3.56666222351376*^9, 3.566662317617598*^9, 
   3.566662407217054*^9, 3.566662729428096*^9, 3.566663015852412*^9, 
   3.566663103551703*^9, 3.5666632151632137`*^9, 3.566663271924966*^9, 
   3.5666633405387487`*^9, 3.5666634213447857`*^9, 3.566663524218824*^9, 
   3.566664434568108*^9, 3.566664559279315*^9, 3.5666648794236927`*^9, 
   3.566665170881132*^9, 3.566665906386457*^9, 3.566666112475225*^9, 
   3.566666414290894*^9, 3.5666665371002073`*^9, 3.5666665804171267`*^9, 
   3.566666683159099*^9, 3.566667616961128*^9, 3.5666679573697577`*^9, 
   3.566668289278069*^9, 3.5666684369605093`*^9, 3.566668771405828*^9, 
   3.56666881553489*^9, 3.566668905054215*^9, 3.566669015468133*^9, 
   3.5666690812170763`*^9, 3.566669136827792*^9, 3.5666691910668297`*^9, 
   3.56666945180425*^9, 3.566669522064705*^9, 3.56667021765476*^9, 
   3.566670602376967*^9, 3.566675124408386*^9, 3.5666752133252296`*^9, 
   3.566675762618978*^9, 3.5667313348969793`*^9, 3.566731536463901*^9, 
   3.566732527410141*^9, 3.5667327275052*^9, 3.566747528279982*^9, 
   3.5667481164674397`*^9, 3.566753965179421*^9, 3.5667540811563396`*^9, 
   3.566754216939197*^9, 3.566754356031823*^9, 3.566754445384141*^9, 
   3.566754580890547*^9, 3.5667548240179157`*^9, 3.5667550431548443`*^9, 
   3.566755298591011*^9, 3.566755420897032*^9, 3.566755559661837*^9, 
   3.566755908440201*^9, 3.5667559618444843`*^9, 3.566756023640149*^9, 
   3.5667560877541933`*^9, 3.566756176145631*^9, 3.5667563037022257`*^9, 
   3.5669077921129208`*^9, 3.566908044016836*^9, 3.5669084138757467`*^9, {
   3.566920109997636*^9, 3.566920142179531*^9}, 3.566921199464753*^9, 
   3.566921725759326*^9, 3.5669229767742977`*^9, 3.567120027647559*^9, 
   3.567168161898506*^9, 3.5672555265882473`*^9, 3.567255679515111*^9, 
   3.567255936898006*^9, 3.567261713509181*^9, 3.5672652561753387`*^9, 
   3.5672654071191683`*^9, {3.567267877188705*^9, 3.567267903683811*^9}, 
   3.567268142306178*^9, 3.5672690473615837`*^9, 3.5672698713459253`*^9, 
   3.567274729041111*^9, 3.567277060681713*^9, 3.567278008475738*^9, 
   3.567278775619038*^9, 3.567278931644444*^9, 3.567279557501638*^9, 
   3.567279738087654*^9, 3.5672804794549313`*^9, 3.567280959583825*^9, 
   3.567282967746451*^9, 3.567283829672701*^9, 3.5672842388491917`*^9, 
   3.5672842742014847`*^9, 3.567285709711545*^9, 3.567287306888679*^9, {
   3.567287344745562*^9, 3.567287366758821*^9}, 3.5673407743445187`*^9, 
   3.567340914525577*^9, 3.569177856497024*^9, 3.569178832393046*^9, 
   3.5691855164140882`*^9, 3.569598566092258*^9, 3.5695989945393744`*^9, 
   3.569599394449091*^9, 3.569600102925816*^9, 3.569690333124316*^9, 
   3.5696910068017187`*^9, {3.56976744436379*^9, 3.569767460433298*^9}, 
   3.5697677034264793`*^9, 3.569801555064886*^9, 3.569801650866795*^9, 
   3.571004858704586*^9, 3.571012035355844*^9, 3.5710120676654654`*^9, 
   3.571081795754486*^9, 3.592050326262752*^9, 3.592050423915773*^9, {
   3.592050849792214*^9, 3.592050892565578*^9}, 3.5920515841307507`*^9, 
   3.592051988546784*^9, 3.592052081750848*^9, 3.592052395016921*^9, 
   3.592052484739606*^9, 3.592052642252482*^9, 3.5920596167223682`*^9, {
   3.592059648772049*^9, 3.5920596689244757`*^9}, 3.592059845604298*^9, 
   3.5920599544171*^9, 3.5920600423520947`*^9, 3.592060466168303*^9, {
   3.5920610738372993`*^9, 3.592061100464056*^9}, 3.592061136587425*^9, 
   3.592061308114233*^9, 3.5920615303287897`*^9, 3.59206178067701*^9, 
   3.592061836157464*^9, 3.592062120659512*^9, 3.592062466627116*^9, 
   3.5926696230239763`*^9, 3.592669660211603*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dimensions: A = \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", B = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Dimensions: A = ", 4, ", B = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.564949441902664*^9, 3.564949514460994*^9}, 
   3.564949898829398*^9, {3.564949984628525*^9, 3.564949987605289*^9}, 
   3.5649516835365143`*^9, 3.564952965281447*^9, 3.564953685069256*^9, 
   3.564954458382135*^9, 3.56495496369984*^9, 3.564954997697507*^9, 
   3.564955289564155*^9, 3.564955452369852*^9, {3.564955485845655*^9, 
   3.564955504130375*^9}, 3.564955537132572*^9, {3.564955568497254*^9, 
   3.564955587265958*^9}, {3.5649557022242823`*^9, 3.564955719384081*^9}, {
   3.564956160481804*^9, 3.564956169878284*^9}, 3.564956679444849*^9, {
   3.564956710784637*^9, 3.5649567350804462`*^9}, {3.564956788192862*^9, 
   3.564956799988778*^9}, 3.564956847550414*^9, {3.5649568829543552`*^9, 
   3.5649568967875233`*^9}, {3.564956941206423*^9, 3.564957003136361*^9}, {
   3.564957076163018*^9, 3.564957113248776*^9}, {3.564957155004108*^9, 
   3.56495719702527*^9}, {3.564957229547876*^9, 3.564957245999998*^9}, {
   3.56495728603961*^9, 3.564957367106709*^9}, 3.564958170044444*^9, 
   3.564960155147724*^9, 3.564960297052762*^9, 3.564960395840145*^9, 
   3.564960613119779*^9, 3.5649606465204277`*^9, {3.5649607170313*^9, 
   3.5649607378709517`*^9}, 3.564960813039145*^9, 3.564961475466693*^9, 
   3.564961641972418*^9, 3.5649617219263363`*^9, {3.5650111052678137`*^9, 
   3.5650111186968*^9}, {3.565011227568071*^9, 3.565011256966261*^9}, {
   3.565011393343416*^9, 3.5650114072461576`*^9}, {3.565015173708241*^9, 
   3.565015180847889*^9}, 3.565015415477316*^9, 3.565015681480502*^9, 
   3.565015719875003*^9, {3.565015948356625*^9, 3.5650159571805553`*^9}, 
   3.565016024023444*^9, {3.565016138393175*^9, 3.5650161574538803`*^9}, 
   3.565016782899866*^9, 3.565017115607201*^9, {3.565017174989127*^9, 
   3.565017194551325*^9}, {3.565017322294547*^9, 3.565017343919257*^9}, 
   3.56501741596004*^9, 3.5650175304814*^9, 3.565017637414916*^9, {
   3.5650177707867393`*^9, 3.565017815705243*^9}, {3.565017889370131*^9, 
   3.5650178972101393`*^9}, 3.5650179751575317`*^9, 3.565018106506599*^9, 
   3.565018168420066*^9, {3.5650184521730013`*^9, 3.565018459674056*^9}, 
   3.5650189295272512`*^9, {3.565019164505328*^9, 3.5650191714450417`*^9}, 
   3.565019206284314*^9, {3.56502381846045*^9, 3.56502384511322*^9}, 
   3.565023920137394*^9, 3.565024551033708*^9, 3.5650254874545803`*^9, 
   3.565025610815278*^9, 3.565025659113472*^9, 3.565025726450481*^9, {
   3.565025825042824*^9, 3.565025838676383*^9}, 3.565026021088098*^9, 
   3.565026241010374*^9, 3.565026494693926*^9, 3.5650266403472977`*^9, 
   3.565026743630477*^9, 3.5650269175592337`*^9, 3.565026956360661*^9, 
   3.565026991312331*^9, {3.5650270825472918`*^9, 3.565027103005663*^9}, 
   3.565027200812615*^9, 3.565027240350089*^9, {3.565027612933544*^9, 
   3.565027624884347*^9}, 3.565028023767214*^9, {3.565028074583851*^9, 
   3.5650280831355553`*^9}, 3.565028197988241*^9, {3.565028325259459*^9, 
   3.56502833442165*^9}, 3.565028433824336*^9, 3.565028699667325*^9, 
   3.5650287306747828`*^9, {3.565028766434548*^9, 3.565028815294573*^9}, 
   3.565028891655037*^9, {3.565029352805606*^9, 3.5650293956624126`*^9}, 
   3.5650306692618217`*^9, {3.565030708229814*^9, 3.565030717639361*^9}, 
   3.565033739985567*^9, 3.565033814447661*^9, {3.565033913071721*^9, 
   3.565033938958478*^9}, 3.565034359947904*^9, {3.5650383908905*^9, 
   3.56503840931483*^9}, 3.56503845205803*^9, 3.565038565857155*^9, 
   3.565039430531703*^9, 3.5650399678714867`*^9, 3.5650406368274307`*^9, 
   3.565096409852092*^9, 3.565096483510812*^9, 3.56509741974826*^9, 
   3.565097788127099*^9, {3.565105467295969*^9, 3.565105480313978*^9}, 
   3.565105532273251*^9, 3.565105669254799*^9, 3.5651250438400993`*^9, 
   3.565125085841901*^9, 3.5651251320066757`*^9, 3.5651251762138767`*^9, 
   3.56518104618715*^9, 3.565182261554461*^9, 3.565182342551714*^9, 
   3.565185028930678*^9, 3.565185372699314*^9, 3.56554349511616*^9, 
   3.565544145291041*^9, 3.5655442751578007`*^9, 3.565544713829071*^9, 
   3.5655459497481947`*^9, 3.565549773584811*^9, 3.565550148403063*^9, 
   3.565550718672366*^9, 3.565550915651146*^9, 3.5655512605167418`*^9, 
   3.565551346550974*^9, 3.565551387348716*^9, 3.5655515126850567`*^9, 
   3.5655515648808517`*^9, 3.565551774446334*^9, 3.565552637060074*^9, {
   3.565553346977034*^9, 3.5655533746160603`*^9}, 3.565563059410763*^9, {
   3.565614221508095*^9, 3.565614244983574*^9}, 3.5656157114151983`*^9, 
   3.56561574237193*^9, 3.565616408441037*^9, 3.565618956361663*^9, 
   3.565625179740281*^9, 3.565630598495228*^9, 3.565630681440534*^9, 
   3.565630978865843*^9, 3.565633235356492*^9, {3.565633272439045*^9, 
   3.565633316905808*^9}, {3.565633366381508*^9, 3.5656334252129383`*^9}, {
   3.565633456320915*^9, 3.565633477511879*^9}, 3.565633563318863*^9, {
   3.565633602857728*^9, 3.565633626001639*^9}, {3.565635061240838*^9, 
   3.565635061831676*^9}, 3.565714775628851*^9, 3.56571481597859*^9, 
   3.5657171424807987`*^9, 3.5657174455129004`*^9, {3.56571747590525*^9, 
   3.5657175027268744`*^9}, 3.565717870940249*^9, {3.5657179059769173`*^9, 
   3.565717956854093*^9}, {3.565720782429196*^9, 3.565720783854066*^9}, 
   3.5657812626708107`*^9, 3.565782692982994*^9, 3.565786698945085*^9, 
   3.56578678698636*^9, {3.565802918234556*^9, 3.565802935224701*^9}, 
   3.5659617233427267`*^9, 3.565966279341157*^9, 3.5659695813033447`*^9, 
   3.5659711391484632`*^9, 3.56597164773162*^9, 3.565987776416829*^9, {
   3.565987940882041*^9, 3.5659879414644613`*^9}, {3.5659881722905197`*^9, 
   3.565988172791247*^9}, {3.565988289921975*^9, 3.565988290513104*^9}, 
   3.565991045873127*^9, {3.566065234735812*^9, 3.566065256943595*^9}, 
   3.5660655036017437`*^9, 3.5660888245542192`*^9, 3.566091300758932*^9, 
   3.566128249666498*^9, 3.5661283873837748`*^9, 3.566128728878908*^9, 
   3.566129617245843*^9, 3.566129929479493*^9, 3.5661301152125053`*^9, 
   3.566130227013144*^9, 3.566130272241065*^9, 3.566130328448802*^9, {
   3.566130376785841*^9, 3.5661304052681007`*^9}, {3.566130533746018*^9, 
   3.566130545710326*^9}, 3.5661306007776413`*^9, {3.566130825741171*^9, 
   3.566130853030707*^9}, 3.56613095269689*^9, 3.566131085223624*^9, 
   3.566131281284648*^9, 3.566131341335557*^9, {3.566131509860832*^9, 
   3.5661315198596497`*^9}, 3.566131578095975*^9, 3.5661317016019907`*^9, {
   3.566131768758469*^9, 3.5661317889005013`*^9}, 3.566131833121603*^9, 
   3.566131878391985*^9, 3.566132040245657*^9, 3.566132188847252*^9, 
   3.566132305563958*^9, 3.566132429224234*^9, 3.5661326215825663`*^9, 
   3.566132758156892*^9, 3.566137087377842*^9, {3.566137128265625*^9, 
   3.566137139344285*^9}, 3.566214655863453*^9, 3.566215062192459*^9, 
   3.566217349013423*^9, 3.56656248466786*^9, 3.566562523469902*^9, 
   3.5665626564347067`*^9, 3.5665640639801188`*^9, 3.566564446409459*^9, 
   3.5665649632780733`*^9, 3.5665654625884733`*^9, 3.566569198600608*^9, 
   3.566569553265181*^9, 3.5665698669556828`*^9, 3.566570239715242*^9, 
   3.566570516396112*^9, 3.566570796713317*^9, 3.5665709271037083`*^9, 
   3.566571478263678*^9, 3.566571923548728*^9, 3.566580030414885*^9, 
   3.566580391730215*^9, 3.566581237281744*^9, 3.566593820501636*^9, 
   3.566649415580275*^9, 3.566649499945385*^9, 3.566649588579217*^9, 
   3.566650550401133*^9, 3.566650822131674*^9, 3.5666509308248367`*^9, 
   3.566651267775875*^9, 3.566651325053835*^9, 3.566651584040555*^9, 
   3.56665190612978*^9, 3.56665213378443*^9, 3.566652226942966*^9, 
   3.566652372047826*^9, 3.566652660924013*^9, 3.56665296031146*^9, 
   3.566653066606752*^9, 3.566653151449912*^9, 3.566660925980541*^9, 
   3.56666101989703*^9, 3.5666611438652897`*^9, 3.566661309884058*^9, 
   3.5666613970155163`*^9, 3.566661488440157*^9, 3.566661616721797*^9, 
   3.5666618596275187`*^9, 3.5666619658747807`*^9, 3.566662125646647*^9, 
   3.566662223518038*^9, 3.566662317623349*^9, 3.566662407223619*^9, 
   3.5666627294322443`*^9, 3.5666630158597393`*^9, 3.566663103555675*^9, 
   3.566663215167001*^9, 3.5666632719287252`*^9, 3.5666633405422583`*^9, 
   3.566663421348362*^9, 3.5666635242226954`*^9, 3.5666644345719833`*^9, 
   3.566664559283472*^9, 3.566664879428602*^9, 3.566665170885159*^9, 
   3.5666659063932333`*^9, 3.566666112479269*^9, 3.5666664142946787`*^9, 
   3.566666537104122*^9, 3.566666580420965*^9, 3.566666683162768*^9, 
   3.566667616964836*^9, 3.56666795737313*^9, 3.566668289281713*^9, 
   3.566668436964319*^9, 3.5666687714096127`*^9, 3.56666881553892*^9, 
   3.56666890505825*^9, 3.566669015472375*^9, 3.5666690812217484`*^9, 
   3.56666913683185*^9, 3.5666691910709743`*^9, 3.566669451808516*^9, 
   3.56666952207092*^9, 3.5666702176590233`*^9, 3.566670602381445*^9, 
   3.566675124412682*^9, 3.566675213329424*^9, 3.566675762623247*^9, 
   3.566731334899551*^9, 3.56673153646636*^9, 3.56673252741259*^9, 
   3.566732727509111*^9, 3.566747528285902*^9, 3.566748116469974*^9, 
   3.5667539651826344`*^9, 3.566754081159437*^9, 3.566754216942334*^9, 
   3.566754356034933*^9, 3.566754445387368*^9, 3.5667545808937483`*^9, 
   3.56675482402114*^9, 3.5667550431580677`*^9, 3.5667552985945387`*^9, 
   3.566755420901227*^9, 3.5667555596679153`*^9, 3.566755908443839*^9, 
   3.5667559618478613`*^9, 3.5667560236436367`*^9, 3.566756087757551*^9, 
   3.566756176150908*^9, 3.566756303705641*^9, 3.566907792115728*^9, 
   3.56690804402022*^9, 3.566908413878847*^9, {3.566920110000023*^9, 
   3.56692014218235*^9}, 3.566921199467547*^9, 3.5669217257618933`*^9, 
   3.566922976777129*^9, 3.567120027650813*^9, 3.567168161901821*^9, 
   3.5672555265918694`*^9, 3.567255679522599*^9, 3.567255936903227*^9, 
   3.567261713517818*^9, 3.567265256179244*^9, 3.5672654071231537`*^9, {
   3.567267877196987*^9, 3.567267903691526*^9}, 3.567268142309555*^9, 
   3.567269047365155*^9, 3.5672698713500443`*^9, 3.5672747290511913`*^9, 
   3.567277060685623*^9, 3.567278008479342*^9, 3.567278775622457*^9, 
   3.567278931650511*^9, 3.567279557505509*^9, 3.567279738090851*^9, 
   3.567280479458509*^9, 3.567280959592617*^9, 3.5672829677499104`*^9, 
   3.5672838296765347`*^9, 3.5672842388526154`*^9, 3.567284274205235*^9, 
   3.5672857097186193`*^9, 3.567287306893252*^9, {3.5672873447494698`*^9, 
   3.56728736676254*^9}, 3.567340774347417*^9, 3.567340914528139*^9, 
   3.569177856499653*^9, 3.569178832395878*^9, 3.569185516416781*^9, 
   3.569598566095703*^9, 3.569598994542247*^9, 3.5695993944521627`*^9, 
   3.569600102928709*^9, 3.56969033312706*^9, 3.5696910068047333`*^9, {
   3.569767444366612*^9, 3.569767460436427*^9}, 3.569767703429513*^9, 
   3.569801555075787*^9, 3.569801650870089*^9, 3.571004858707233*^9, 
   3.5710120353582687`*^9, 3.5710120676678457`*^9, 3.5710817957582397`*^9, 
   3.592050326265627*^9, 3.592050423918521*^9, {3.592050849798127*^9, 
   3.5920508925714607`*^9}, 3.592051584133758*^9, 3.592051988549201*^9, 
   3.592052081754912*^9, 3.5920523950215473`*^9, 3.592052484742614*^9, 
   3.5920526422553368`*^9, 3.592059616725377*^9, {3.5920596487750463`*^9, 
   3.5920596689272614`*^9}, 3.592059845607601*^9, 3.592059954423396*^9, 
   3.592060042355204*^9, 3.592060466171443*^9, {3.592061073836009*^9, 
   3.592061100469336*^9}, 3.5920611365908012`*^9, 3.5920613081184273`*^9, 
   3.5920615303322906`*^9, 3.592061780680217*^9, 3.592061836160577*^9, 
   3.592062120665216*^9, 3.592062466630591*^9, 3.59266962302827*^9, 
   3.592669660214506*^9}],

Cell[BoxData["\<\"Distribution \\!\\(\\*SubscriptBox[\\(P\\), \\(ABE\\)]\\) \
(rows for E, columns for AB):\"\>"], "Print",
 CellChangeTimes->{{3.564949441902664*^9, 3.564949514460994*^9}, 
   3.564949898829398*^9, {3.564949984628525*^9, 3.564949987605289*^9}, 
   3.5649516835365143`*^9, 3.564952965281447*^9, 3.564953685069256*^9, 
   3.564954458382135*^9, 3.56495496369984*^9, 3.564954997697507*^9, 
   3.564955289564155*^9, 3.564955452369852*^9, {3.564955485845655*^9, 
   3.564955504130375*^9}, 3.564955537132572*^9, {3.564955568497254*^9, 
   3.564955587265958*^9}, {3.5649557022242823`*^9, 3.564955719384081*^9}, {
   3.564956160481804*^9, 3.564956169878284*^9}, 3.564956679444849*^9, {
   3.564956710784637*^9, 3.5649567350804462`*^9}, {3.564956788192862*^9, 
   3.564956799988778*^9}, 3.564956847550414*^9, {3.5649568829543552`*^9, 
   3.5649568967875233`*^9}, {3.564956941206423*^9, 3.564957003136361*^9}, {
   3.564957076163018*^9, 3.564957113248776*^9}, {3.564957155004108*^9, 
   3.56495719702527*^9}, {3.564957229547876*^9, 3.564957245999998*^9}, {
   3.56495728603961*^9, 3.564957367106709*^9}, 3.564958170044444*^9, 
   3.564960155147724*^9, 3.564960297052762*^9, 3.564960395840145*^9, 
   3.564960613119779*^9, 3.5649606465204277`*^9, {3.5649607170313*^9, 
   3.5649607378709517`*^9}, 3.564960813039145*^9, 3.564961475466693*^9, 
   3.564961641972418*^9, 3.5649617219263363`*^9, {3.5650111052678137`*^9, 
   3.5650111186968*^9}, {3.565011227568071*^9, 3.565011256966261*^9}, {
   3.565011393343416*^9, 3.5650114072461576`*^9}, {3.565015173708241*^9, 
   3.565015180847889*^9}, 3.565015415477316*^9, 3.565015681480502*^9, 
   3.565015719875003*^9, {3.565015948356625*^9, 3.5650159571805553`*^9}, 
   3.565016024023444*^9, {3.565016138393175*^9, 3.5650161574538803`*^9}, 
   3.565016782899866*^9, 3.565017115607201*^9, {3.565017174989127*^9, 
   3.565017194551325*^9}, {3.565017322294547*^9, 3.565017343919257*^9}, 
   3.56501741596004*^9, 3.5650175304814*^9, 3.565017637414916*^9, {
   3.5650177707867393`*^9, 3.565017815705243*^9}, {3.565017889370131*^9, 
   3.5650178972101393`*^9}, 3.5650179751575317`*^9, 3.565018106506599*^9, 
   3.565018168420066*^9, {3.5650184521730013`*^9, 3.565018459674056*^9}, 
   3.5650189295272512`*^9, {3.565019164505328*^9, 3.5650191714450417`*^9}, 
   3.565019206284314*^9, {3.56502381846045*^9, 3.56502384511322*^9}, 
   3.565023920137394*^9, 3.565024551033708*^9, 3.5650254874545803`*^9, 
   3.565025610815278*^9, 3.565025659113472*^9, 3.565025726450481*^9, {
   3.565025825042824*^9, 3.565025838676383*^9}, 3.565026021088098*^9, 
   3.565026241010374*^9, 3.565026494693926*^9, 3.5650266403472977`*^9, 
   3.565026743630477*^9, 3.5650269175592337`*^9, 3.565026956360661*^9, 
   3.565026991312331*^9, {3.5650270825472918`*^9, 3.565027103005663*^9}, 
   3.565027200812615*^9, 3.565027240350089*^9, {3.565027612933544*^9, 
   3.565027624884347*^9}, 3.565028023767214*^9, {3.565028074583851*^9, 
   3.5650280831355553`*^9}, 3.565028197988241*^9, {3.565028325259459*^9, 
   3.56502833442165*^9}, 3.565028433824336*^9, 3.565028699667325*^9, 
   3.5650287306747828`*^9, {3.565028766434548*^9, 3.565028815294573*^9}, 
   3.565028891655037*^9, {3.565029352805606*^9, 3.5650293956624126`*^9}, 
   3.5650306692618217`*^9, {3.565030708229814*^9, 3.565030717639361*^9}, 
   3.565033739985567*^9, 3.565033814447661*^9, {3.565033913071721*^9, 
   3.565033938958478*^9}, 3.565034359947904*^9, {3.5650383908905*^9, 
   3.56503840931483*^9}, 3.56503845205803*^9, 3.565038565857155*^9, 
   3.565039430531703*^9, 3.5650399678714867`*^9, 3.5650406368274307`*^9, 
   3.565096409852092*^9, 3.565096483510812*^9, 3.56509741974826*^9, 
   3.565097788127099*^9, {3.565105467295969*^9, 3.565105480313978*^9}, 
   3.565105532273251*^9, 3.565105669254799*^9, 3.5651250438400993`*^9, 
   3.565125085841901*^9, 3.5651251320066757`*^9, 3.5651251762138767`*^9, 
   3.56518104618715*^9, 3.565182261554461*^9, 3.565182342551714*^9, 
   3.565185028930678*^9, 3.565185372699314*^9, 3.56554349511616*^9, 
   3.565544145291041*^9, 3.5655442751578007`*^9, 3.565544713829071*^9, 
   3.5655459497481947`*^9, 3.565549773584811*^9, 3.565550148403063*^9, 
   3.565550718672366*^9, 3.565550915651146*^9, 3.5655512605167418`*^9, 
   3.565551346550974*^9, 3.565551387348716*^9, 3.5655515126850567`*^9, 
   3.5655515648808517`*^9, 3.565551774446334*^9, 3.565552637060074*^9, {
   3.565553346977034*^9, 3.5655533746160603`*^9}, 3.565563059410763*^9, {
   3.565614221508095*^9, 3.565614244983574*^9}, 3.5656157114151983`*^9, 
   3.56561574237193*^9, 3.565616408441037*^9, 3.565618956361663*^9, 
   3.565625179740281*^9, 3.565630598495228*^9, 3.565630681440534*^9, 
   3.565630978865843*^9, 3.565633235356492*^9, {3.565633272439045*^9, 
   3.565633316905808*^9}, {3.565633366381508*^9, 3.5656334252129383`*^9}, {
   3.565633456320915*^9, 3.565633477511879*^9}, 3.565633563318863*^9, {
   3.565633602857728*^9, 3.565633626001639*^9}, {3.565635061240838*^9, 
   3.565635061831676*^9}, 3.565714775628851*^9, 3.56571481597859*^9, 
   3.5657171424807987`*^9, 3.5657174455129004`*^9, {3.56571747590525*^9, 
   3.5657175027268744`*^9}, 3.565717870940249*^9, {3.5657179059769173`*^9, 
   3.565717956854093*^9}, {3.565720782429196*^9, 3.565720783854066*^9}, 
   3.5657812626708107`*^9, 3.565782692982994*^9, 3.565786698945085*^9, 
   3.56578678698636*^9, {3.565802918234556*^9, 3.565802935224701*^9}, 
   3.5659617233427267`*^9, 3.565966279341157*^9, 3.5659695813033447`*^9, 
   3.5659711391484632`*^9, 3.56597164773162*^9, 3.565987776416829*^9, {
   3.565987940882041*^9, 3.5659879414644613`*^9}, {3.5659881722905197`*^9, 
   3.565988172791247*^9}, {3.565988289921975*^9, 3.565988290513104*^9}, 
   3.565991045873127*^9, {3.566065234735812*^9, 3.566065256943595*^9}, 
   3.5660655036017437`*^9, 3.5660888245542192`*^9, 3.566091300758932*^9, 
   3.566128249666498*^9, 3.5661283873837748`*^9, 3.566128728878908*^9, 
   3.566129617245843*^9, 3.566129929479493*^9, 3.5661301152125053`*^9, 
   3.566130227013144*^9, 3.566130272241065*^9, 3.566130328448802*^9, {
   3.566130376785841*^9, 3.5661304052681007`*^9}, {3.566130533746018*^9, 
   3.566130545710326*^9}, 3.5661306007776413`*^9, {3.566130825741171*^9, 
   3.566130853030707*^9}, 3.56613095269689*^9, 3.566131085223624*^9, 
   3.566131281284648*^9, 3.566131341335557*^9, {3.566131509860832*^9, 
   3.5661315198596497`*^9}, 3.566131578095975*^9, 3.5661317016019907`*^9, {
   3.566131768758469*^9, 3.5661317889005013`*^9}, 3.566131833121603*^9, 
   3.566131878391985*^9, 3.566132040245657*^9, 3.566132188847252*^9, 
   3.566132305563958*^9, 3.566132429224234*^9, 3.5661326215825663`*^9, 
   3.566132758156892*^9, 3.566137087377842*^9, {3.566137128265625*^9, 
   3.566137139344285*^9}, 3.566214655863453*^9, 3.566215062192459*^9, 
   3.566217349013423*^9, 3.56656248466786*^9, 3.566562523469902*^9, 
   3.5665626564347067`*^9, 3.5665640639801188`*^9, 3.566564446409459*^9, 
   3.5665649632780733`*^9, 3.5665654625884733`*^9, 3.566569198600608*^9, 
   3.566569553265181*^9, 3.5665698669556828`*^9, 3.566570239715242*^9, 
   3.566570516396112*^9, 3.566570796713317*^9, 3.5665709271037083`*^9, 
   3.566571478263678*^9, 3.566571923548728*^9, 3.566580030414885*^9, 
   3.566580391730215*^9, 3.566581237281744*^9, 3.566593820501636*^9, 
   3.566649415580275*^9, 3.566649499945385*^9, 3.566649588579217*^9, 
   3.566650550401133*^9, 3.566650822131674*^9, 3.5666509308248367`*^9, 
   3.566651267775875*^9, 3.566651325053835*^9, 3.566651584040555*^9, 
   3.56665190612978*^9, 3.56665213378443*^9, 3.566652226942966*^9, 
   3.566652372047826*^9, 3.566652660924013*^9, 3.56665296031146*^9, 
   3.566653066606752*^9, 3.566653151449912*^9, 3.566660925980541*^9, 
   3.56666101989703*^9, 3.5666611438652897`*^9, 3.566661309884058*^9, 
   3.5666613970155163`*^9, 3.566661488440157*^9, 3.566661616721797*^9, 
   3.5666618596275187`*^9, 3.5666619658747807`*^9, 3.566662125646647*^9, 
   3.566662223518038*^9, 3.566662317623349*^9, 3.566662407223619*^9, 
   3.5666627294322443`*^9, 3.5666630158597393`*^9, 3.566663103555675*^9, 
   3.566663215167001*^9, 3.5666632719287252`*^9, 3.5666633405422583`*^9, 
   3.566663421348362*^9, 3.5666635242226954`*^9, 3.5666644345719833`*^9, 
   3.566664559283472*^9, 3.566664879428602*^9, 3.566665170885159*^9, 
   3.5666659063932333`*^9, 3.566666112479269*^9, 3.5666664142946787`*^9, 
   3.566666537104122*^9, 3.566666580420965*^9, 3.566666683162768*^9, 
   3.566667616964836*^9, 3.56666795737313*^9, 3.566668289281713*^9, 
   3.566668436964319*^9, 3.5666687714096127`*^9, 3.56666881553892*^9, 
   3.56666890505825*^9, 3.566669015472375*^9, 3.5666690812217484`*^9, 
   3.56666913683185*^9, 3.5666691910709743`*^9, 3.566669451808516*^9, 
   3.56666952207092*^9, 3.5666702176590233`*^9, 3.566670602381445*^9, 
   3.566675124412682*^9, 3.566675213329424*^9, 3.566675762623247*^9, 
   3.566731334899551*^9, 3.56673153646636*^9, 3.56673252741259*^9, 
   3.566732727509111*^9, 3.566747528285902*^9, 3.566748116469974*^9, 
   3.5667539651826344`*^9, 3.566754081159437*^9, 3.566754216942334*^9, 
   3.566754356034933*^9, 3.566754445387368*^9, 3.5667545808937483`*^9, 
   3.56675482402114*^9, 3.5667550431580677`*^9, 3.5667552985945387`*^9, 
   3.566755420901227*^9, 3.5667555596679153`*^9, 3.566755908443839*^9, 
   3.5667559618478613`*^9, 3.5667560236436367`*^9, 3.566756087757551*^9, 
   3.566756176150908*^9, 3.566756303705641*^9, 3.566907792115728*^9, 
   3.56690804402022*^9, 3.566908413878847*^9, {3.566920110000023*^9, 
   3.56692014218235*^9}, 3.566921199467547*^9, 3.5669217257618933`*^9, 
   3.566922976777129*^9, 3.567120027650813*^9, 3.567168161901821*^9, 
   3.5672555265918694`*^9, 3.567255679522599*^9, 3.567255936903227*^9, 
   3.567261713517818*^9, 3.567265256179244*^9, 3.5672654071231537`*^9, {
   3.567267877196987*^9, 3.567267903691526*^9}, 3.567268142309555*^9, 
   3.567269047365155*^9, 3.5672698713500443`*^9, 3.5672747290511913`*^9, 
   3.567277060685623*^9, 3.567278008479342*^9, 3.567278775622457*^9, 
   3.567278931650511*^9, 3.567279557505509*^9, 3.567279738090851*^9, 
   3.567280479458509*^9, 3.567280959592617*^9, 3.5672829677499104`*^9, 
   3.5672838296765347`*^9, 3.5672842388526154`*^9, 3.567284274205235*^9, 
   3.5672857097186193`*^9, 3.567287306893252*^9, {3.5672873447494698`*^9, 
   3.56728736676254*^9}, 3.567340774347417*^9, 3.567340914528139*^9, 
   3.569177856499653*^9, 3.569178832395878*^9, 3.569185516416781*^9, 
   3.569598566095703*^9, 3.569598994542247*^9, 3.5695993944521627`*^9, 
   3.569600102928709*^9, 3.56969033312706*^9, 3.5696910068047333`*^9, {
   3.569767444366612*^9, 3.569767460436427*^9}, 3.569767703429513*^9, 
   3.569801555075787*^9, 3.569801650870089*^9, 3.571004858707233*^9, 
   3.5710120353582687`*^9, 3.5710120676678457`*^9, 3.5710817957582397`*^9, 
   3.592050326265627*^9, 3.592050423918521*^9, {3.592050849798127*^9, 
   3.5920508925714607`*^9}, 3.592051584133758*^9, 3.592051988549201*^9, 
   3.592052081754912*^9, 3.5920523950215473`*^9, 3.592052484742614*^9, 
   3.5920526422553368`*^9, 3.592059616725377*^9, {3.5920596487750463`*^9, 
   3.5920596689272614`*^9}, 3.592059845607601*^9, 3.592059954423396*^9, 
   3.592060042355204*^9, 3.592060466171443*^9, {3.592061073836009*^9, 
   3.592061100469336*^9}, 3.5920611365908012`*^9, 3.5920613081184273`*^9, 
   3.5920615303322906`*^9, 3.592061780680217*^9, 3.592061836160577*^9, 
   3.592062120665216*^9, 3.592062466630591*^9, 3.59266962302827*^9, 
   3.5926696602151814`*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      SubscriptBox["\[Beta]", "1"], "0", "0", "0", "0", "0", 
      SubscriptBox["\[Gamma]", "1"], "0", "0", "0", "0", "0", 
      SubscriptBox["\[Delta]", "1"], "0", "0"},
     {
      SubscriptBox["\[Alpha]", "2"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Delta]", "2"], "0"},
     {"0", 
      SubscriptBox["\[Alpha]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Delta]", "3"]},
     {"0", "0", 
      SubscriptBox["\[Alpha]", "4"], "0", "0", "0", "0", "0", 
      SubscriptBox["\[Beta]", "4"], "0", "0", "0", "0", "0", 
      SubscriptBox["\[Gamma]", "4"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Beta]", "5"], "0", "0", "0", 
      SubscriptBox["\[Gamma]", "5"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", 
      SubscriptBox["\[Alpha]", "6"], "0", "0", "0", 
      SubscriptBox["\[Beta]", "6"], "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Delta]", "6"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Alpha]", "7"], "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Gamma]", "7"], "0", "0", "0", 
      SubscriptBox["\[Delta]", "7"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Beta]", "8"], "0", "0", "0", 
      SubscriptBox["\[Gamma]", "8"], "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.564948394913082*^9, 3.564948413064942*^9}, {
   3.5649486087669497`*^9, 3.564948616625217*^9}, {3.564948649476864*^9, 
   3.564948684356865*^9}, {3.564948766958683*^9, 3.56494877817456*^9}, {
   3.564948954171393*^9, 3.564948971209844*^9}, {3.564949040617523*^9, 
   3.564949143036501*^9}, 3.564949215281196*^9, 3.564949261467093*^9, {
   3.564949293960946*^9, 3.564949342590006*^9}, {3.564949441896338*^9, 
   3.564949514459176*^9}, 3.5649498988273487`*^9, {3.564949984626473*^9, 
   3.564949987603335*^9}, 3.564951683534568*^9, 3.564952965274671*^9, 
   3.564953685067115*^9, 3.564954458376966*^9, 3.5649549636952887`*^9, 
   3.564954997695098*^9, 3.5649552895617733`*^9, 3.564955452365657*^9, {
   3.564955485840764*^9, 3.5649555041649723`*^9}, 3.564955537149384*^9, {
   3.564955568530775*^9, 3.564955587245243*^9}, {3.564955702221389*^9, 
   3.564955719381695*^9}, {3.564956160476706*^9, 3.564956169875249*^9}, 
   3.564956679439546*^9, {3.564956710781795*^9, 3.564956735077566*^9}, {
   3.564956788190596*^9, 3.5649567999855213`*^9}, 3.564956847547687*^9, {
   3.564956882951118*^9, 3.564956896781444*^9}, {3.564956941203869*^9, 
   3.564957003133111*^9}, {3.564957076051031*^9, 3.564957113245262*^9}, {
   3.5649571549961452`*^9, 3.564957197020857*^9}, {3.5649572295268173`*^9, 
   3.564957245995607*^9}, {3.5649572860319223`*^9, 3.564957367098145*^9}, 
   3.564958170036854*^9, 3.564960155138817*^9, 3.564960297047167*^9, 
   3.5649603958301086`*^9, 3.564960613112097*^9, 3.5649606465160503`*^9, {
   3.564960717027339*^9, 3.564960737867137*^9}, 3.5649608130351763`*^9, 
   3.564961475461686*^9, 3.564961641968278*^9, 3.564961721922361*^9, {
   3.565011105263913*^9, 3.565011118693781*^9}, {3.56501122756347*^9, 
   3.565011256963139*^9}, {3.565011393340912*^9, 3.565011407240766*^9}, {
   3.565015173705221*^9, 3.5650151808440447`*^9}, 3.565015415473208*^9, 
   3.565015681477495*^9, 3.5650157198718853`*^9, {3.565015948350525*^9, 
   3.565015957177383*^9}, 3.565016024020208*^9, {3.565016138390243*^9, 
   3.565016157450914*^9}, 3.565016782893157*^9, 3.565017115603972*^9, {
   3.565017174985836*^9, 3.565017194547173*^9}, {3.5650173222915707`*^9, 
   3.565017343915634*^9}, 3.565017415956081*^9, 3.565017530477708*^9, 
   3.565017637411497*^9, {3.565017770783934*^9, 3.565017815702456*^9}, {
   3.5650178893675947`*^9, 3.5650178972069693`*^9}, 3.565017975154048*^9, 
   3.565018106503231*^9, 3.565018168417685*^9, {3.5650184521699743`*^9, 
   3.5650184596711187`*^9}, 3.565018929523766*^9, {3.565019164502063*^9, 
   3.565019171438025*^9}, 3.5650192062810183`*^9, {3.565023818453639*^9, 
   3.56502384510988*^9}, 3.565023920134658*^9, 3.5650245510281773`*^9, 
   3.565025487447035*^9, 3.56502561081138*^9, 3.565025659110114*^9, 
   3.565025726447385*^9, {3.565025825036721*^9, 3.5650258386693697`*^9}, 
   3.565026021079339*^9, 3.565026241007318*^9, 3.56502649469032*^9, 
   3.5650266403395557`*^9, 3.565026743625161*^9, 3.5650269175560017`*^9, 
   3.565026956357592*^9, 3.565026991308195*^9, {3.565027082543686*^9, 
   3.565027102997196*^9}, 3.565027200808647*^9, 3.565027240346353*^9, {
   3.565027612930153*^9, 3.565027624878153*^9}, 3.565028023763476*^9, {
   3.565028074580814*^9, 3.565028083132123*^9}, 3.5650281979839697`*^9, {
   3.565028325256187*^9, 3.565028334418401*^9}, 3.5650284338187113`*^9, 
   3.5650286996637983`*^9, 3.5650287306714993`*^9, {3.565028766431264*^9, 
   3.565028815291387*^9}, 3.5650288916481247`*^9, {3.565029352802475*^9, 
   3.565029395659081*^9}, 3.565030669258478*^9, {3.565030708226309*^9, 
   3.56503071763601*^9}, 3.5650337399812193`*^9, 3.5650338144445963`*^9, {
   3.565033913069257*^9, 3.565033938955496*^9}, 3.565034359945691*^9, {
   3.565038390886622*^9, 3.565038409310329*^9}, 3.565038452050943*^9, 
   3.565038565853073*^9, 3.565039430529413*^9, 3.5650399678660107`*^9, 
   3.565040636824915*^9, 3.5650964098460503`*^9, 3.565096483508224*^9, 
   3.565097419745517*^9, 3.565097788118144*^9, {3.565105467290824*^9, 
   3.565105480310894*^9}, 3.565105532270275*^9, 3.565105669247657*^9, 
   3.565125043836317*^9, 3.5651250858391247`*^9, 3.5651251320042458`*^9, 
   3.565125176211502*^9, 3.565181046182604*^9, 3.565182261550289*^9, 
   3.565182342548645*^9, 3.565185028928496*^9, 3.565185372696701*^9, 
   3.565543495110283*^9, 3.565544145286405*^9, 3.565544275150847*^9, 
   3.565544713824316*^9, 3.565545949745883*^9, 3.565549773582494*^9, 
   3.565550148400866*^9, 3.565550718669516*^9, 3.5655509156479177`*^9, 
   3.565551260513669*^9, 3.5655513465483227`*^9, 3.565551387346032*^9, 
   3.565551512680846*^9, 3.565551564875437*^9, 3.565551774442998*^9, 
   3.565552637057314*^9, {3.565553346969488*^9, 3.56555337461266*^9}, 
   3.565563059408082*^9, {3.5656142215026083`*^9, 3.565614244980939*^9}, 
   3.5656157114073477`*^9, 3.565615742369112*^9, 3.565616408438457*^9, 
   3.565618956359044*^9, 3.565625179737425*^9, 3.565630598490934*^9, 
   3.5656306814375134`*^9, 3.56563097886283*^9, 3.565633235351603*^9, {
   3.56563327243484*^9, 3.565633316903138*^9}, {3.5656333663770647`*^9, 
   3.565633425209422*^9}, {3.565633456234825*^9, 3.565633477508605*^9}, 
   3.565633563314036*^9, {3.565633602853506*^9, 3.5656336259961863`*^9}, {
   3.565635061237941*^9, 3.5656350618286324`*^9}, 3.565714775624256*^9, 
   3.565714815974571*^9, 3.565717142477839*^9, 3.5657174455099983`*^9, {
   3.565717475902609*^9, 3.5657175027239933`*^9}, 3.565717870936797*^9, {
   3.565717905972704*^9, 3.565717956846732*^9}, {3.565720782426003*^9, 
   3.5657207838511868`*^9}, 3.565781262667173*^9, 3.565782692979793*^9, 
   3.565786698942565*^9, 3.565786786983535*^9, {3.5658029182325983`*^9, 
   3.565802935221879*^9}, 3.565961723339931*^9, 3.5659662793379803`*^9, 
   3.5659695813001423`*^9, 3.5659711391452913`*^9, 3.5659716477263412`*^9, 
   3.5659877764123707`*^9, {3.5659879408786497`*^9, 3.565987941460773*^9}, {
   3.565988172287134*^9, 3.565988172788569*^9}, {3.565988289917951*^9, 
   3.5659882905078783`*^9}, 3.565991045869709*^9, {3.566065234734057*^9, 
   3.566065256940415*^9}, 3.566065503598791*^9, 3.566088824551435*^9, 
   3.566091300755616*^9, 3.566128249663776*^9, 3.566128387381117*^9, 
   3.566128728876192*^9, 3.56612961724291*^9, 3.5661299294768457`*^9, 
   3.566130115209618*^9, 3.566130227010067*^9, 3.566130272238052*^9, 
   3.566130328443104*^9, {3.5661303767815228`*^9, 3.566130405261269*^9}, {
   3.5661305337427797`*^9, 3.5661305457072697`*^9}, 3.566130600774846*^9, {
   3.566130825736903*^9, 3.566130853027934*^9}, 3.566130952694169*^9, 
   3.566131085216947*^9, 3.566131281281309*^9, 3.566131341332803*^9, {
   3.566131509854363*^9, 3.566131519856471*^9}, 3.5661315780927362`*^9, 
   3.5661317015978928`*^9, {3.566131768754938*^9, 3.56613178889555*^9}, 
   3.566131833118445*^9, 3.566131878388563*^9, 3.566132040242072*^9, 
   3.566132188843791*^9, 3.56613230556075*^9, 3.566132429221002*^9, 
   3.566132621577084*^9, 3.5661327581488123`*^9, 3.5661370873741817`*^9, {
   3.566137128262125*^9, 3.5661371393383713`*^9}, 3.566214655860807*^9, 
   3.5662150621840773`*^9, 3.5662173490084963`*^9, 3.566562484665381*^9, 
   3.5665625234644737`*^9, 3.5665626564319963`*^9, 3.566564063977088*^9, 
   3.566564446406659*^9, 3.566564963269629*^9, 3.566565462584497*^9, 
   3.566569198597753*^9, 3.566569553262075*^9, 3.5665698669524107`*^9, 
   3.5665702397124147`*^9, 3.566570516393269*^9, 3.566570796710278*^9, 
   3.566570927100494*^9, 3.566571478260017*^9, 3.566571923545649*^9, 
   3.566580030412107*^9, 3.566580391727417*^9, 3.56658123727876*^9, 
   3.566593820498701*^9, 3.566649415577471*^9, 3.566649499938664*^9, 
   3.566649588573175*^9, 3.566650550394845*^9, 3.566650822129108*^9, 
   3.5666509308191957`*^9, 3.5666512677696333`*^9, 3.5666513250476217`*^9, 
   3.566651584037199*^9, 3.566651906126089*^9, 3.56665213377837*^9, 
   3.566652226935832*^9, 3.566652372039721*^9, 3.566652660919108*^9, 
   3.5666529603082457`*^9, 3.5666530666031237`*^9, 3.566653151446506*^9, 
   3.566660925976777*^9, 3.566661019892967*^9, 3.566661143861249*^9, 
   3.5666613098804703`*^9, 3.5666613970118923`*^9, 3.566661488436472*^9, 
   3.5666616167179193`*^9, 3.56666185962383*^9, 3.5666619658711023`*^9, 
   3.5666621256429033`*^9, 3.56666222351376*^9, 3.566662317617598*^9, 
   3.566662407217054*^9, 3.566662729428096*^9, 3.566663015852412*^9, 
   3.566663103551703*^9, 3.5666632151632137`*^9, 3.566663271924966*^9, 
   3.5666633405387487`*^9, 3.5666634213447857`*^9, 3.566663524218824*^9, 
   3.566664434568108*^9, 3.566664559279315*^9, 3.5666648794236927`*^9, 
   3.566665170881132*^9, 3.566665906386457*^9, 3.566666112475225*^9, 
   3.566666414290894*^9, 3.5666665371002073`*^9, 3.5666665804171267`*^9, 
   3.566666683159099*^9, 3.566667616961128*^9, 3.5666679573697577`*^9, 
   3.566668289278069*^9, 3.5666684369605093`*^9, 3.566668771405828*^9, 
   3.56666881553489*^9, 3.566668905054215*^9, 3.566669015468133*^9, 
   3.5666690812170763`*^9, 3.566669136827792*^9, 3.5666691910668297`*^9, 
   3.56666945180425*^9, 3.566669522064705*^9, 3.56667021765476*^9, 
   3.566670602376967*^9, 3.566675124408386*^9, 3.5666752133252296`*^9, 
   3.566675762618978*^9, 3.5667313348969793`*^9, 3.566731536463901*^9, 
   3.566732527410141*^9, 3.5667327275052*^9, 3.566747528279982*^9, 
   3.5667481164674397`*^9, 3.566753965179421*^9, 3.5667540811563396`*^9, 
   3.566754216939197*^9, 3.566754356031823*^9, 3.566754445384141*^9, 
   3.566754580890547*^9, 3.5667548240179157`*^9, 3.5667550431548443`*^9, 
   3.566755298591011*^9, 3.566755420897032*^9, 3.566755559661837*^9, 
   3.566755908440201*^9, 3.5667559618444843`*^9, 3.566756023640149*^9, 
   3.5667560877541933`*^9, 3.566756176145631*^9, 3.5667563037022257`*^9, 
   3.5669077921129208`*^9, 3.566908044016836*^9, 3.5669084138757467`*^9, {
   3.566920109997636*^9, 3.566920142179531*^9}, 3.566921199464753*^9, 
   3.566921725759326*^9, 3.5669229767742977`*^9, 3.567120027647559*^9, 
   3.567168161898506*^9, 3.5672555265882473`*^9, 3.567255679515111*^9, 
   3.567255936898006*^9, 3.567261713509181*^9, 3.5672652561753387`*^9, 
   3.5672654071191683`*^9, {3.567267877188705*^9, 3.567267903683811*^9}, 
   3.567268142306178*^9, 3.5672690473615837`*^9, 3.5672698713459253`*^9, 
   3.567274729041111*^9, 3.567277060681713*^9, 3.567278008475738*^9, 
   3.567278775619038*^9, 3.567278931644444*^9, 3.567279557501638*^9, 
   3.567279738087654*^9, 3.5672804794549313`*^9, 3.567280959583825*^9, 
   3.567282967746451*^9, 3.567283829672701*^9, 3.5672842388491917`*^9, 
   3.5672842742014847`*^9, 3.567285709711545*^9, 3.567287306888679*^9, {
   3.567287344745562*^9, 3.567287366758821*^9}, 3.5673407743445187`*^9, 
   3.567340914525577*^9, 3.569177856497024*^9, 3.569178832393046*^9, 
   3.5691855164140882`*^9, 3.569598566092258*^9, 3.5695989945393744`*^9, 
   3.569599394449091*^9, 3.569600102925816*^9, 3.569690333124316*^9, 
   3.5696910068017187`*^9, {3.56976744436379*^9, 3.569767460433298*^9}, 
   3.5697677034264793`*^9, 3.569801555064886*^9, 3.569801650866795*^9, 
   3.571004858704586*^9, 3.571012035355844*^9, 3.5710120676654654`*^9, 
   3.571081795754486*^9, 3.592050326262752*^9, 3.592050423915773*^9, {
   3.592050849792214*^9, 3.592050892565578*^9}, 3.5920515841307507`*^9, 
   3.592051988546784*^9, 3.592052081750848*^9, 3.592052395016921*^9, 
   3.592052484739606*^9, 3.592052642252482*^9, 3.5920596167223682`*^9, {
   3.592059648772049*^9, 3.5920596689244757`*^9}, 3.592059845604298*^9, 
   3.5920599544171*^9, 3.5920600423520947`*^9, 3.592060466168303*^9, {
   3.5920610738372993`*^9, 3.592061100464056*^9}, 3.592061136587425*^9, 
   3.592061308114233*^9, 3.5920615303287897`*^9, 3.59206178067701*^9, 
   3.592061836157464*^9, 3.592062120659512*^9, 3.592062466627116*^9, 
   3.5926696230239763`*^9, 3.592669660216402*^9}],

Cell[BoxData["\<\"Variables:\"\>"], "Print",
 CellChangeTimes->{{3.564949441902664*^9, 3.564949514460994*^9}, 
   3.564949898829398*^9, {3.564949984628525*^9, 3.564949987605289*^9}, 
   3.5649516835365143`*^9, 3.564952965281447*^9, 3.564953685069256*^9, 
   3.564954458382135*^9, 3.56495496369984*^9, 3.564954997697507*^9, 
   3.564955289564155*^9, 3.564955452369852*^9, {3.564955485845655*^9, 
   3.564955504130375*^9}, 3.564955537132572*^9, {3.564955568497254*^9, 
   3.564955587265958*^9}, {3.5649557022242823`*^9, 3.564955719384081*^9}, {
   3.564956160481804*^9, 3.564956169878284*^9}, 3.564956679444849*^9, {
   3.564956710784637*^9, 3.5649567350804462`*^9}, {3.564956788192862*^9, 
   3.564956799988778*^9}, 3.564956847550414*^9, {3.5649568829543552`*^9, 
   3.5649568967875233`*^9}, {3.564956941206423*^9, 3.564957003136361*^9}, {
   3.564957076163018*^9, 3.564957113248776*^9}, {3.564957155004108*^9, 
   3.56495719702527*^9}, {3.564957229547876*^9, 3.564957245999998*^9}, {
   3.56495728603961*^9, 3.564957367106709*^9}, 3.564958170044444*^9, 
   3.564960155147724*^9, 3.564960297052762*^9, 3.564960395840145*^9, 
   3.564960613119779*^9, 3.5649606465204277`*^9, {3.5649607170313*^9, 
   3.5649607378709517`*^9}, 3.564960813039145*^9, 3.564961475466693*^9, 
   3.564961641972418*^9, 3.5649617219263363`*^9, {3.5650111052678137`*^9, 
   3.5650111186968*^9}, {3.565011227568071*^9, 3.565011256966261*^9}, {
   3.565011393343416*^9, 3.5650114072461576`*^9}, {3.565015173708241*^9, 
   3.565015180847889*^9}, 3.565015415477316*^9, 3.565015681480502*^9, 
   3.565015719875003*^9, {3.565015948356625*^9, 3.5650159571805553`*^9}, 
   3.565016024023444*^9, {3.565016138393175*^9, 3.5650161574538803`*^9}, 
   3.565016782899866*^9, 3.565017115607201*^9, {3.565017174989127*^9, 
   3.565017194551325*^9}, {3.565017322294547*^9, 3.565017343919257*^9}, 
   3.56501741596004*^9, 3.5650175304814*^9, 3.565017637414916*^9, {
   3.5650177707867393`*^9, 3.565017815705243*^9}, {3.565017889370131*^9, 
   3.5650178972101393`*^9}, 3.5650179751575317`*^9, 3.565018106506599*^9, 
   3.565018168420066*^9, {3.5650184521730013`*^9, 3.565018459674056*^9}, 
   3.5650189295272512`*^9, {3.565019164505328*^9, 3.5650191714450417`*^9}, 
   3.565019206284314*^9, {3.56502381846045*^9, 3.56502384511322*^9}, 
   3.565023920137394*^9, 3.565024551033708*^9, 3.5650254874545803`*^9, 
   3.565025610815278*^9, 3.565025659113472*^9, 3.565025726450481*^9, {
   3.565025825042824*^9, 3.565025838676383*^9}, 3.565026021088098*^9, 
   3.565026241010374*^9, 3.565026494693926*^9, 3.5650266403472977`*^9, 
   3.565026743630477*^9, 3.5650269175592337`*^9, 3.565026956360661*^9, 
   3.565026991312331*^9, {3.5650270825472918`*^9, 3.565027103005663*^9}, 
   3.565027200812615*^9, 3.565027240350089*^9, {3.565027612933544*^9, 
   3.565027624884347*^9}, 3.565028023767214*^9, {3.565028074583851*^9, 
   3.5650280831355553`*^9}, 3.565028197988241*^9, {3.565028325259459*^9, 
   3.56502833442165*^9}, 3.565028433824336*^9, 3.565028699667325*^9, 
   3.5650287306747828`*^9, {3.565028766434548*^9, 3.565028815294573*^9}, 
   3.565028891655037*^9, {3.565029352805606*^9, 3.5650293956624126`*^9}, 
   3.5650306692618217`*^9, {3.565030708229814*^9, 3.565030717639361*^9}, 
   3.565033739985567*^9, 3.565033814447661*^9, {3.565033913071721*^9, 
   3.565033938958478*^9}, 3.565034359947904*^9, {3.5650383908905*^9, 
   3.56503840931483*^9}, 3.56503845205803*^9, 3.565038565857155*^9, 
   3.565039430531703*^9, 3.5650399678714867`*^9, 3.5650406368274307`*^9, 
   3.565096409852092*^9, 3.565096483510812*^9, 3.56509741974826*^9, 
   3.565097788127099*^9, {3.565105467295969*^9, 3.565105480313978*^9}, 
   3.565105532273251*^9, 3.565105669254799*^9, 3.5651250438400993`*^9, 
   3.565125085841901*^9, 3.5651251320066757`*^9, 3.5651251762138767`*^9, 
   3.56518104618715*^9, 3.565182261554461*^9, 3.565182342551714*^9, 
   3.565185028930678*^9, 3.565185372699314*^9, 3.56554349511616*^9, 
   3.565544145291041*^9, 3.5655442751578007`*^9, 3.565544713829071*^9, 
   3.5655459497481947`*^9, 3.565549773584811*^9, 3.565550148403063*^9, 
   3.565550718672366*^9, 3.565550915651146*^9, 3.5655512605167418`*^9, 
   3.565551346550974*^9, 3.565551387348716*^9, 3.5655515126850567`*^9, 
   3.5655515648808517`*^9, 3.565551774446334*^9, 3.565552637060074*^9, {
   3.565553346977034*^9, 3.5655533746160603`*^9}, 3.565563059410763*^9, {
   3.565614221508095*^9, 3.565614244983574*^9}, 3.5656157114151983`*^9, 
   3.56561574237193*^9, 3.565616408441037*^9, 3.565618956361663*^9, 
   3.565625179740281*^9, 3.565630598495228*^9, 3.565630681440534*^9, 
   3.565630978865843*^9, 3.565633235356492*^9, {3.565633272439045*^9, 
   3.565633316905808*^9}, {3.565633366381508*^9, 3.5656334252129383`*^9}, {
   3.565633456320915*^9, 3.565633477511879*^9}, 3.565633563318863*^9, {
   3.565633602857728*^9, 3.565633626001639*^9}, {3.565635061240838*^9, 
   3.565635061831676*^9}, 3.565714775628851*^9, 3.56571481597859*^9, 
   3.5657171424807987`*^9, 3.5657174455129004`*^9, {3.56571747590525*^9, 
   3.5657175027268744`*^9}, 3.565717870940249*^9, {3.5657179059769173`*^9, 
   3.565717956854093*^9}, {3.565720782429196*^9, 3.565720783854066*^9}, 
   3.5657812626708107`*^9, 3.565782692982994*^9, 3.565786698945085*^9, 
   3.56578678698636*^9, {3.565802918234556*^9, 3.565802935224701*^9}, 
   3.5659617233427267`*^9, 3.565966279341157*^9, 3.5659695813033447`*^9, 
   3.5659711391484632`*^9, 3.56597164773162*^9, 3.565987776416829*^9, {
   3.565987940882041*^9, 3.5659879414644613`*^9}, {3.5659881722905197`*^9, 
   3.565988172791247*^9}, {3.565988289921975*^9, 3.565988290513104*^9}, 
   3.565991045873127*^9, {3.566065234735812*^9, 3.566065256943595*^9}, 
   3.5660655036017437`*^9, 3.5660888245542192`*^9, 3.566091300758932*^9, 
   3.566128249666498*^9, 3.5661283873837748`*^9, 3.566128728878908*^9, 
   3.566129617245843*^9, 3.566129929479493*^9, 3.5661301152125053`*^9, 
   3.566130227013144*^9, 3.566130272241065*^9, 3.566130328448802*^9, {
   3.566130376785841*^9, 3.5661304052681007`*^9}, {3.566130533746018*^9, 
   3.566130545710326*^9}, 3.5661306007776413`*^9, {3.566130825741171*^9, 
   3.566130853030707*^9}, 3.56613095269689*^9, 3.566131085223624*^9, 
   3.566131281284648*^9, 3.566131341335557*^9, {3.566131509860832*^9, 
   3.5661315198596497`*^9}, 3.566131578095975*^9, 3.5661317016019907`*^9, {
   3.566131768758469*^9, 3.5661317889005013`*^9}, 3.566131833121603*^9, 
   3.566131878391985*^9, 3.566132040245657*^9, 3.566132188847252*^9, 
   3.566132305563958*^9, 3.566132429224234*^9, 3.5661326215825663`*^9, 
   3.566132758156892*^9, 3.566137087377842*^9, {3.566137128265625*^9, 
   3.566137139344285*^9}, 3.566214655863453*^9, 3.566215062192459*^9, 
   3.566217349013423*^9, 3.56656248466786*^9, 3.566562523469902*^9, 
   3.5665626564347067`*^9, 3.5665640639801188`*^9, 3.566564446409459*^9, 
   3.5665649632780733`*^9, 3.5665654625884733`*^9, 3.566569198600608*^9, 
   3.566569553265181*^9, 3.5665698669556828`*^9, 3.566570239715242*^9, 
   3.566570516396112*^9, 3.566570796713317*^9, 3.5665709271037083`*^9, 
   3.566571478263678*^9, 3.566571923548728*^9, 3.566580030414885*^9, 
   3.566580391730215*^9, 3.566581237281744*^9, 3.566593820501636*^9, 
   3.566649415580275*^9, 3.566649499945385*^9, 3.566649588579217*^9, 
   3.566650550401133*^9, 3.566650822131674*^9, 3.5666509308248367`*^9, 
   3.566651267775875*^9, 3.566651325053835*^9, 3.566651584040555*^9, 
   3.56665190612978*^9, 3.56665213378443*^9, 3.566652226942966*^9, 
   3.566652372047826*^9, 3.566652660924013*^9, 3.56665296031146*^9, 
   3.566653066606752*^9, 3.566653151449912*^9, 3.566660925980541*^9, 
   3.56666101989703*^9, 3.5666611438652897`*^9, 3.566661309884058*^9, 
   3.5666613970155163`*^9, 3.566661488440157*^9, 3.566661616721797*^9, 
   3.5666618596275187`*^9, 3.5666619658747807`*^9, 3.566662125646647*^9, 
   3.566662223518038*^9, 3.566662317623349*^9, 3.566662407223619*^9, 
   3.5666627294322443`*^9, 3.5666630158597393`*^9, 3.566663103555675*^9, 
   3.566663215167001*^9, 3.5666632719287252`*^9, 3.5666633405422583`*^9, 
   3.566663421348362*^9, 3.5666635242226954`*^9, 3.5666644345719833`*^9, 
   3.566664559283472*^9, 3.566664879428602*^9, 3.566665170885159*^9, 
   3.5666659063932333`*^9, 3.566666112479269*^9, 3.5666664142946787`*^9, 
   3.566666537104122*^9, 3.566666580420965*^9, 3.566666683162768*^9, 
   3.566667616964836*^9, 3.56666795737313*^9, 3.566668289281713*^9, 
   3.566668436964319*^9, 3.5666687714096127`*^9, 3.56666881553892*^9, 
   3.56666890505825*^9, 3.566669015472375*^9, 3.5666690812217484`*^9, 
   3.56666913683185*^9, 3.5666691910709743`*^9, 3.566669451808516*^9, 
   3.56666952207092*^9, 3.5666702176590233`*^9, 3.566670602381445*^9, 
   3.566675124412682*^9, 3.566675213329424*^9, 3.566675762623247*^9, 
   3.566731334899551*^9, 3.56673153646636*^9, 3.56673252741259*^9, 
   3.566732727509111*^9, 3.566747528285902*^9, 3.566748116469974*^9, 
   3.5667539651826344`*^9, 3.566754081159437*^9, 3.566754216942334*^9, 
   3.566754356034933*^9, 3.566754445387368*^9, 3.5667545808937483`*^9, 
   3.56675482402114*^9, 3.5667550431580677`*^9, 3.5667552985945387`*^9, 
   3.566755420901227*^9, 3.5667555596679153`*^9, 3.566755908443839*^9, 
   3.5667559618478613`*^9, 3.5667560236436367`*^9, 3.566756087757551*^9, 
   3.566756176150908*^9, 3.566756303705641*^9, 3.566907792115728*^9, 
   3.56690804402022*^9, 3.566908413878847*^9, {3.566920110000023*^9, 
   3.56692014218235*^9}, 3.566921199467547*^9, 3.5669217257618933`*^9, 
   3.566922976777129*^9, 3.567120027650813*^9, 3.567168161901821*^9, 
   3.5672555265918694`*^9, 3.567255679522599*^9, 3.567255936903227*^9, 
   3.567261713517818*^9, 3.567265256179244*^9, 3.5672654071231537`*^9, {
   3.567267877196987*^9, 3.567267903691526*^9}, 3.567268142309555*^9, 
   3.567269047365155*^9, 3.5672698713500443`*^9, 3.5672747290511913`*^9, 
   3.567277060685623*^9, 3.567278008479342*^9, 3.567278775622457*^9, 
   3.567278931650511*^9, 3.567279557505509*^9, 3.567279738090851*^9, 
   3.567280479458509*^9, 3.567280959592617*^9, 3.5672829677499104`*^9, 
   3.5672838296765347`*^9, 3.5672842388526154`*^9, 3.567284274205235*^9, 
   3.5672857097186193`*^9, 3.567287306893252*^9, {3.5672873447494698`*^9, 
   3.56728736676254*^9}, 3.567340774347417*^9, 3.567340914528139*^9, 
   3.569177856499653*^9, 3.569178832395878*^9, 3.569185516416781*^9, 
   3.569598566095703*^9, 3.569598994542247*^9, 3.5695993944521627`*^9, 
   3.569600102928709*^9, 3.56969033312706*^9, 3.5696910068047333`*^9, {
   3.569767444366612*^9, 3.569767460436427*^9}, 3.569767703429513*^9, 
   3.569801555075787*^9, 3.569801650870089*^9, 3.571004858707233*^9, 
   3.5710120353582687`*^9, 3.5710120676678457`*^9, 3.5710817957582397`*^9, 
   3.592050326265627*^9, 3.592050423918521*^9, {3.592050849798127*^9, 
   3.5920508925714607`*^9}, 3.592051584133758*^9, 3.592051988549201*^9, 
   3.592052081754912*^9, 3.5920523950215473`*^9, 3.592052484742614*^9, 
   3.5920526422553368`*^9, 3.592059616725377*^9, {3.5920596487750463`*^9, 
   3.5920596689272614`*^9}, 3.592059845607601*^9, 3.592059954423396*^9, 
   3.592060042355204*^9, 3.592060466171443*^9, {3.592061073836009*^9, 
   3.592061100469336*^9}, 3.5920611365908012`*^9, 3.5920613081184273`*^9, 
   3.5920615303322906`*^9, 3.592061780680217*^9, 3.592061836160577*^9, 
   3.592062120665216*^9, 3.592062466630591*^9, 3.59266962302827*^9, 
   3.5926696602175007`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], ",", 
   SubscriptBox["\[Alpha]", "3"], ",", 
   SubscriptBox["\[Alpha]", "4"], ",", 
   SubscriptBox["\[Alpha]", "6"], ",", 
   SubscriptBox["\[Alpha]", "7"], ",", 
   SubscriptBox["\[Beta]", "1"], ",", 
   SubscriptBox["\[Beta]", "4"], ",", 
   SubscriptBox["\[Beta]", "5"], ",", 
   SubscriptBox["\[Beta]", "6"], ",", 
   SubscriptBox["\[Beta]", "8"], ",", 
   SubscriptBox["\[Gamma]", "1"], ",", 
   SubscriptBox["\[Gamma]", "4"], ",", 
   SubscriptBox["\[Gamma]", "5"], ",", 
   SubscriptBox["\[Gamma]", "7"], ",", 
   SubscriptBox["\[Gamma]", "8"], ",", 
   SubscriptBox["\[Delta]", "1"], ",", 
   SubscriptBox["\[Delta]", "2"], ",", 
   SubscriptBox["\[Delta]", "3"], ",", 
   SubscriptBox["\[Delta]", "6"], ",", 
   SubscriptBox["\[Delta]", "7"]}], "}"}]], "Output",
 CellChangeTimes->{{3.564948394913082*^9, 3.564948413064942*^9}, {
   3.5649486087669497`*^9, 3.564948616625217*^9}, {3.564948649476864*^9, 
   3.564948684356865*^9}, {3.564948766958683*^9, 3.56494877817456*^9}, {
   3.564948954171393*^9, 3.564948971209844*^9}, {3.564949040617523*^9, 
   3.564949143036501*^9}, 3.564949215281196*^9, 3.564949261467093*^9, {
   3.564949293960946*^9, 3.564949342590006*^9}, {3.564949441896338*^9, 
   3.564949514459176*^9}, 3.5649498988273487`*^9, {3.564949984626473*^9, 
   3.564949987603335*^9}, 3.564951683534568*^9, 3.564952965274671*^9, 
   3.564953685067115*^9, 3.564954458376966*^9, 3.5649549636952887`*^9, 
   3.564954997695098*^9, 3.5649552895617733`*^9, 3.564955452365657*^9, {
   3.564955485840764*^9, 3.5649555041649723`*^9}, 3.564955537149384*^9, {
   3.564955568530775*^9, 3.564955587245243*^9}, {3.564955702221389*^9, 
   3.564955719381695*^9}, {3.564956160476706*^9, 3.564956169875249*^9}, 
   3.564956679439546*^9, {3.564956710781795*^9, 3.564956735077566*^9}, {
   3.564956788190596*^9, 3.5649567999855213`*^9}, 3.564956847547687*^9, {
   3.564956882951118*^9, 3.564956896781444*^9}, {3.564956941203869*^9, 
   3.564957003133111*^9}, {3.564957076051031*^9, 3.564957113245262*^9}, {
   3.5649571549961452`*^9, 3.564957197020857*^9}, {3.5649572295268173`*^9, 
   3.564957245995607*^9}, {3.5649572860319223`*^9, 3.564957367098145*^9}, 
   3.564958170036854*^9, 3.564960155138817*^9, 3.564960297047167*^9, 
   3.5649603958301086`*^9, 3.564960613112097*^9, 3.5649606465160503`*^9, {
   3.564960717027339*^9, 3.564960737867137*^9}, 3.5649608130351763`*^9, 
   3.564961475461686*^9, 3.564961641968278*^9, 3.564961721922361*^9, {
   3.565011105263913*^9, 3.565011118693781*^9}, {3.56501122756347*^9, 
   3.565011256963139*^9}, {3.565011393340912*^9, 3.565011407240766*^9}, {
   3.565015173705221*^9, 3.5650151808440447`*^9}, 3.565015415473208*^9, 
   3.565015681477495*^9, 3.5650157198718853`*^9, {3.565015948350525*^9, 
   3.565015957177383*^9}, 3.565016024020208*^9, {3.565016138390243*^9, 
   3.565016157450914*^9}, 3.565016782893157*^9, 3.565017115603972*^9, {
   3.565017174985836*^9, 3.565017194547173*^9}, {3.5650173222915707`*^9, 
   3.565017343915634*^9}, 3.565017415956081*^9, 3.565017530477708*^9, 
   3.565017637411497*^9, {3.565017770783934*^9, 3.565017815702456*^9}, {
   3.5650178893675947`*^9, 3.5650178972069693`*^9}, 3.565017975154048*^9, 
   3.565018106503231*^9, 3.565018168417685*^9, {3.5650184521699743`*^9, 
   3.5650184596711187`*^9}, 3.565018929523766*^9, {3.565019164502063*^9, 
   3.565019171438025*^9}, 3.5650192062810183`*^9, {3.565023818453639*^9, 
   3.56502384510988*^9}, 3.565023920134658*^9, 3.5650245510281773`*^9, 
   3.565025487447035*^9, 3.56502561081138*^9, 3.565025659110114*^9, 
   3.565025726447385*^9, {3.565025825036721*^9, 3.5650258386693697`*^9}, 
   3.565026021079339*^9, 3.565026241007318*^9, 3.56502649469032*^9, 
   3.5650266403395557`*^9, 3.565026743625161*^9, 3.5650269175560017`*^9, 
   3.565026956357592*^9, 3.565026991308195*^9, {3.565027082543686*^9, 
   3.565027102997196*^9}, 3.565027200808647*^9, 3.565027240346353*^9, {
   3.565027612930153*^9, 3.565027624878153*^9}, 3.565028023763476*^9, {
   3.565028074580814*^9, 3.565028083132123*^9}, 3.5650281979839697`*^9, {
   3.565028325256187*^9, 3.565028334418401*^9}, 3.5650284338187113`*^9, 
   3.5650286996637983`*^9, 3.5650287306714993`*^9, {3.565028766431264*^9, 
   3.565028815291387*^9}, 3.5650288916481247`*^9, {3.565029352802475*^9, 
   3.565029395659081*^9}, 3.565030669258478*^9, {3.565030708226309*^9, 
   3.56503071763601*^9}, 3.5650337399812193`*^9, 3.5650338144445963`*^9, {
   3.565033913069257*^9, 3.565033938955496*^9}, 3.565034359945691*^9, {
   3.565038390886622*^9, 3.565038409310329*^9}, 3.565038452050943*^9, 
   3.565038565853073*^9, 3.565039430529413*^9, 3.5650399678660107`*^9, 
   3.565040636824915*^9, 3.5650964098460503`*^9, 3.565096483508224*^9, 
   3.565097419745517*^9, 3.565097788118144*^9, {3.565105467290824*^9, 
   3.565105480310894*^9}, 3.565105532270275*^9, 3.565105669247657*^9, 
   3.565125043836317*^9, 3.5651250858391247`*^9, 3.5651251320042458`*^9, 
   3.565125176211502*^9, 3.565181046182604*^9, 3.565182261550289*^9, 
   3.565182342548645*^9, 3.565185028928496*^9, 3.565185372696701*^9, 
   3.565543495110283*^9, 3.565544145286405*^9, 3.565544275150847*^9, 
   3.565544713824316*^9, 3.565545949745883*^9, 3.565549773582494*^9, 
   3.565550148400866*^9, 3.565550718669516*^9, 3.5655509156479177`*^9, 
   3.565551260513669*^9, 3.5655513465483227`*^9, 3.565551387346032*^9, 
   3.565551512680846*^9, 3.565551564875437*^9, 3.565551774442998*^9, 
   3.565552637057314*^9, {3.565553346969488*^9, 3.56555337461266*^9}, 
   3.565563059408082*^9, {3.5656142215026083`*^9, 3.565614244980939*^9}, 
   3.5656157114073477`*^9, 3.565615742369112*^9, 3.565616408438457*^9, 
   3.565618956359044*^9, 3.565625179737425*^9, 3.565630598490934*^9, 
   3.5656306814375134`*^9, 3.56563097886283*^9, 3.565633235351603*^9, {
   3.56563327243484*^9, 3.565633316903138*^9}, {3.5656333663770647`*^9, 
   3.565633425209422*^9}, {3.565633456234825*^9, 3.565633477508605*^9}, 
   3.565633563314036*^9, {3.565633602853506*^9, 3.5656336259961863`*^9}, {
   3.565635061237941*^9, 3.5656350618286324`*^9}, 3.565714775624256*^9, 
   3.565714815974571*^9, 3.565717142477839*^9, 3.5657174455099983`*^9, {
   3.565717475902609*^9, 3.5657175027239933`*^9}, 3.565717870936797*^9, {
   3.565717905972704*^9, 3.565717956846732*^9}, {3.565720782426003*^9, 
   3.5657207838511868`*^9}, 3.565781262667173*^9, 3.565782692979793*^9, 
   3.565786698942565*^9, 3.565786786983535*^9, {3.5658029182325983`*^9, 
   3.565802935221879*^9}, 3.565961723339931*^9, 3.5659662793379803`*^9, 
   3.5659695813001423`*^9, 3.5659711391452913`*^9, 3.5659716477263412`*^9, 
   3.5659877764123707`*^9, {3.5659879408786497`*^9, 3.565987941460773*^9}, {
   3.565988172287134*^9, 3.565988172788569*^9}, {3.565988289917951*^9, 
   3.5659882905078783`*^9}, 3.565991045869709*^9, {3.566065234734057*^9, 
   3.566065256940415*^9}, 3.566065503598791*^9, 3.566088824551435*^9, 
   3.566091300755616*^9, 3.566128249663776*^9, 3.566128387381117*^9, 
   3.566128728876192*^9, 3.56612961724291*^9, 3.5661299294768457`*^9, 
   3.566130115209618*^9, 3.566130227010067*^9, 3.566130272238052*^9, 
   3.566130328443104*^9, {3.5661303767815228`*^9, 3.566130405261269*^9}, {
   3.5661305337427797`*^9, 3.5661305457072697`*^9}, 3.566130600774846*^9, {
   3.566130825736903*^9, 3.566130853027934*^9}, 3.566130952694169*^9, 
   3.566131085216947*^9, 3.566131281281309*^9, 3.566131341332803*^9, {
   3.566131509854363*^9, 3.566131519856471*^9}, 3.5661315780927362`*^9, 
   3.5661317015978928`*^9, {3.566131768754938*^9, 3.56613178889555*^9}, 
   3.566131833118445*^9, 3.566131878388563*^9, 3.566132040242072*^9, 
   3.566132188843791*^9, 3.56613230556075*^9, 3.566132429221002*^9, 
   3.566132621577084*^9, 3.5661327581488123`*^9, 3.5661370873741817`*^9, {
   3.566137128262125*^9, 3.5661371393383713`*^9}, 3.566214655860807*^9, 
   3.5662150621840773`*^9, 3.5662173490084963`*^9, 3.566562484665381*^9, 
   3.5665625234644737`*^9, 3.5665626564319963`*^9, 3.566564063977088*^9, 
   3.566564446406659*^9, 3.566564963269629*^9, 3.566565462584497*^9, 
   3.566569198597753*^9, 3.566569553262075*^9, 3.5665698669524107`*^9, 
   3.5665702397124147`*^9, 3.566570516393269*^9, 3.566570796710278*^9, 
   3.566570927100494*^9, 3.566571478260017*^9, 3.566571923545649*^9, 
   3.566580030412107*^9, 3.566580391727417*^9, 3.56658123727876*^9, 
   3.566593820498701*^9, 3.566649415577471*^9, 3.566649499938664*^9, 
   3.566649588573175*^9, 3.566650550394845*^9, 3.566650822129108*^9, 
   3.5666509308191957`*^9, 3.5666512677696333`*^9, 3.5666513250476217`*^9, 
   3.566651584037199*^9, 3.566651906126089*^9, 3.56665213377837*^9, 
   3.566652226935832*^9, 3.566652372039721*^9, 3.566652660919108*^9, 
   3.5666529603082457`*^9, 3.5666530666031237`*^9, 3.566653151446506*^9, 
   3.566660925976777*^9, 3.566661019892967*^9, 3.566661143861249*^9, 
   3.5666613098804703`*^9, 3.5666613970118923`*^9, 3.566661488436472*^9, 
   3.5666616167179193`*^9, 3.56666185962383*^9, 3.5666619658711023`*^9, 
   3.5666621256429033`*^9, 3.56666222351376*^9, 3.566662317617598*^9, 
   3.566662407217054*^9, 3.566662729428096*^9, 3.566663015852412*^9, 
   3.566663103551703*^9, 3.5666632151632137`*^9, 3.566663271924966*^9, 
   3.5666633405387487`*^9, 3.5666634213447857`*^9, 3.566663524218824*^9, 
   3.566664434568108*^9, 3.566664559279315*^9, 3.5666648794236927`*^9, 
   3.566665170881132*^9, 3.566665906386457*^9, 3.566666112475225*^9, 
   3.566666414290894*^9, 3.5666665371002073`*^9, 3.5666665804171267`*^9, 
   3.566666683159099*^9, 3.566667616961128*^9, 3.5666679573697577`*^9, 
   3.566668289278069*^9, 3.5666684369605093`*^9, 3.566668771405828*^9, 
   3.56666881553489*^9, 3.566668905054215*^9, 3.566669015468133*^9, 
   3.5666690812170763`*^9, 3.566669136827792*^9, 3.5666691910668297`*^9, 
   3.56666945180425*^9, 3.566669522064705*^9, 3.56667021765476*^9, 
   3.566670602376967*^9, 3.566675124408386*^9, 3.5666752133252296`*^9, 
   3.566675762618978*^9, 3.5667313348969793`*^9, 3.566731536463901*^9, 
   3.566732527410141*^9, 3.5667327275052*^9, 3.566747528279982*^9, 
   3.5667481164674397`*^9, 3.566753965179421*^9, 3.5667540811563396`*^9, 
   3.566754216939197*^9, 3.566754356031823*^9, 3.566754445384141*^9, 
   3.566754580890547*^9, 3.5667548240179157`*^9, 3.5667550431548443`*^9, 
   3.566755298591011*^9, 3.566755420897032*^9, 3.566755559661837*^9, 
   3.566755908440201*^9, 3.5667559618444843`*^9, 3.566756023640149*^9, 
   3.5667560877541933`*^9, 3.566756176145631*^9, 3.5667563037022257`*^9, 
   3.5669077921129208`*^9, 3.566908044016836*^9, 3.5669084138757467`*^9, {
   3.566920109997636*^9, 3.566920142179531*^9}, 3.566921199464753*^9, 
   3.566921725759326*^9, 3.5669229767742977`*^9, 3.567120027647559*^9, 
   3.567168161898506*^9, 3.5672555265882473`*^9, 3.567255679515111*^9, 
   3.567255936898006*^9, 3.567261713509181*^9, 3.5672652561753387`*^9, 
   3.5672654071191683`*^9, {3.567267877188705*^9, 3.567267903683811*^9}, 
   3.567268142306178*^9, 3.5672690473615837`*^9, 3.5672698713459253`*^9, 
   3.567274729041111*^9, 3.567277060681713*^9, 3.567278008475738*^9, 
   3.567278775619038*^9, 3.567278931644444*^9, 3.567279557501638*^9, 
   3.567279738087654*^9, 3.5672804794549313`*^9, 3.567280959583825*^9, 
   3.567282967746451*^9, 3.567283829672701*^9, 3.5672842388491917`*^9, 
   3.5672842742014847`*^9, 3.567285709711545*^9, 3.567287306888679*^9, {
   3.567287344745562*^9, 3.567287366758821*^9}, 3.5673407743445187`*^9, 
   3.567340914525577*^9, 3.569177856497024*^9, 3.569178832393046*^9, 
   3.5691855164140882`*^9, 3.569598566092258*^9, 3.5695989945393744`*^9, 
   3.569599394449091*^9, 3.569600102925816*^9, 3.569690333124316*^9, 
   3.5696910068017187`*^9, {3.56976744436379*^9, 3.569767460433298*^9}, 
   3.5697677034264793`*^9, 3.569801555064886*^9, 3.569801650866795*^9, 
   3.571004858704586*^9, 3.571012035355844*^9, 3.5710120676654654`*^9, 
   3.571081795754486*^9, 3.592050326262752*^9, 3.592050423915773*^9, {
   3.592050849792214*^9, 3.592050892565578*^9}, 3.5920515841307507`*^9, 
   3.592051988546784*^9, 3.592052081750848*^9, 3.592052395016921*^9, 
   3.592052484739606*^9, 3.592052642252482*^9, 3.5920596167223682`*^9, {
   3.592059648772049*^9, 3.5920596689244757`*^9}, 3.592059845604298*^9, 
   3.5920599544171*^9, 3.5920600423520947`*^9, 3.592060466168303*^9, {
   3.5920610738372993`*^9, 3.592061100464056*^9}, 3.592061136587425*^9, 
   3.592061308114233*^9, 3.5920615303287897`*^9, 3.59206178067701*^9, 
   3.592061836157464*^9, 3.592062120659512*^9, 3.592062466627116*^9, 
   3.5926696230239763`*^9, 3.592669660218238*^9}],

Cell[BoxData["\<\"PT-invariance conditions:\"\>"], "Print",
 CellChangeTimes->{{3.564949441902664*^9, 3.564949514460994*^9}, 
   3.564949898829398*^9, {3.564949984628525*^9, 3.564949987605289*^9}, 
   3.5649516835365143`*^9, 3.564952965281447*^9, 3.564953685069256*^9, 
   3.564954458382135*^9, 3.56495496369984*^9, 3.564954997697507*^9, 
   3.564955289564155*^9, 3.564955452369852*^9, {3.564955485845655*^9, 
   3.564955504130375*^9}, 3.564955537132572*^9, {3.564955568497254*^9, 
   3.564955587265958*^9}, {3.5649557022242823`*^9, 3.564955719384081*^9}, {
   3.564956160481804*^9, 3.564956169878284*^9}, 3.564956679444849*^9, {
   3.564956710784637*^9, 3.5649567350804462`*^9}, {3.564956788192862*^9, 
   3.564956799988778*^9}, 3.564956847550414*^9, {3.5649568829543552`*^9, 
   3.5649568967875233`*^9}, {3.564956941206423*^9, 3.564957003136361*^9}, {
   3.564957076163018*^9, 3.564957113248776*^9}, {3.564957155004108*^9, 
   3.56495719702527*^9}, {3.564957229547876*^9, 3.564957245999998*^9}, {
   3.56495728603961*^9, 3.564957367106709*^9}, 3.564958170044444*^9, 
   3.564960155147724*^9, 3.564960297052762*^9, 3.564960395840145*^9, 
   3.564960613119779*^9, 3.5649606465204277`*^9, {3.5649607170313*^9, 
   3.5649607378709517`*^9}, 3.564960813039145*^9, 3.564961475466693*^9, 
   3.564961641972418*^9, 3.5649617219263363`*^9, {3.5650111052678137`*^9, 
   3.5650111186968*^9}, {3.565011227568071*^9, 3.565011256966261*^9}, {
   3.565011393343416*^9, 3.5650114072461576`*^9}, {3.565015173708241*^9, 
   3.565015180847889*^9}, 3.565015415477316*^9, 3.565015681480502*^9, 
   3.565015719875003*^9, {3.565015948356625*^9, 3.5650159571805553`*^9}, 
   3.565016024023444*^9, {3.565016138393175*^9, 3.5650161574538803`*^9}, 
   3.565016782899866*^9, 3.565017115607201*^9, {3.565017174989127*^9, 
   3.565017194551325*^9}, {3.565017322294547*^9, 3.565017343919257*^9}, 
   3.56501741596004*^9, 3.5650175304814*^9, 3.565017637414916*^9, {
   3.5650177707867393`*^9, 3.565017815705243*^9}, {3.565017889370131*^9, 
   3.5650178972101393`*^9}, 3.5650179751575317`*^9, 3.565018106506599*^9, 
   3.565018168420066*^9, {3.5650184521730013`*^9, 3.565018459674056*^9}, 
   3.5650189295272512`*^9, {3.565019164505328*^9, 3.5650191714450417`*^9}, 
   3.565019206284314*^9, {3.56502381846045*^9, 3.56502384511322*^9}, 
   3.565023920137394*^9, 3.565024551033708*^9, 3.5650254874545803`*^9, 
   3.565025610815278*^9, 3.565025659113472*^9, 3.565025726450481*^9, {
   3.565025825042824*^9, 3.565025838676383*^9}, 3.565026021088098*^9, 
   3.565026241010374*^9, 3.565026494693926*^9, 3.5650266403472977`*^9, 
   3.565026743630477*^9, 3.5650269175592337`*^9, 3.565026956360661*^9, 
   3.565026991312331*^9, {3.5650270825472918`*^9, 3.565027103005663*^9}, 
   3.565027200812615*^9, 3.565027240350089*^9, {3.565027612933544*^9, 
   3.565027624884347*^9}, 3.565028023767214*^9, {3.565028074583851*^9, 
   3.5650280831355553`*^9}, 3.565028197988241*^9, {3.565028325259459*^9, 
   3.56502833442165*^9}, 3.565028433824336*^9, 3.565028699667325*^9, 
   3.5650287306747828`*^9, {3.565028766434548*^9, 3.565028815294573*^9}, 
   3.565028891655037*^9, {3.565029352805606*^9, 3.5650293956624126`*^9}, 
   3.5650306692618217`*^9, {3.565030708229814*^9, 3.565030717639361*^9}, 
   3.565033739985567*^9, 3.565033814447661*^9, {3.565033913071721*^9, 
   3.565033938958478*^9}, 3.565034359947904*^9, {3.5650383908905*^9, 
   3.56503840931483*^9}, 3.56503845205803*^9, 3.565038565857155*^9, 
   3.565039430531703*^9, 3.5650399678714867`*^9, 3.5650406368274307`*^9, 
   3.565096409852092*^9, 3.565096483510812*^9, 3.56509741974826*^9, 
   3.565097788127099*^9, {3.565105467295969*^9, 3.565105480313978*^9}, 
   3.565105532273251*^9, 3.565105669254799*^9, 3.5651250438400993`*^9, 
   3.565125085841901*^9, 3.5651251320066757`*^9, 3.5651251762138767`*^9, 
   3.56518104618715*^9, 3.565182261554461*^9, 3.565182342551714*^9, 
   3.565185028930678*^9, 3.565185372699314*^9, 3.56554349511616*^9, 
   3.565544145291041*^9, 3.5655442751578007`*^9, 3.565544713829071*^9, 
   3.5655459497481947`*^9, 3.565549773584811*^9, 3.565550148403063*^9, 
   3.565550718672366*^9, 3.565550915651146*^9, 3.5655512605167418`*^9, 
   3.565551346550974*^9, 3.565551387348716*^9, 3.5655515126850567`*^9, 
   3.5655515648808517`*^9, 3.565551774446334*^9, 3.565552637060074*^9, {
   3.565553346977034*^9, 3.5655533746160603`*^9}, 3.565563059410763*^9, {
   3.565614221508095*^9, 3.565614244983574*^9}, 3.5656157114151983`*^9, 
   3.56561574237193*^9, 3.565616408441037*^9, 3.565618956361663*^9, 
   3.565625179740281*^9, 3.565630598495228*^9, 3.565630681440534*^9, 
   3.565630978865843*^9, 3.565633235356492*^9, {3.565633272439045*^9, 
   3.565633316905808*^9}, {3.565633366381508*^9, 3.5656334252129383`*^9}, {
   3.565633456320915*^9, 3.565633477511879*^9}, 3.565633563318863*^9, {
   3.565633602857728*^9, 3.565633626001639*^9}, {3.565635061240838*^9, 
   3.565635061831676*^9}, 3.565714775628851*^9, 3.56571481597859*^9, 
   3.5657171424807987`*^9, 3.5657174455129004`*^9, {3.56571747590525*^9, 
   3.5657175027268744`*^9}, 3.565717870940249*^9, {3.5657179059769173`*^9, 
   3.565717956854093*^9}, {3.565720782429196*^9, 3.565720783854066*^9}, 
   3.5657812626708107`*^9, 3.565782692982994*^9, 3.565786698945085*^9, 
   3.56578678698636*^9, {3.565802918234556*^9, 3.565802935224701*^9}, 
   3.5659617233427267`*^9, 3.565966279341157*^9, 3.5659695813033447`*^9, 
   3.5659711391484632`*^9, 3.56597164773162*^9, 3.565987776416829*^9, {
   3.565987940882041*^9, 3.5659879414644613`*^9}, {3.5659881722905197`*^9, 
   3.565988172791247*^9}, {3.565988289921975*^9, 3.565988290513104*^9}, 
   3.565991045873127*^9, {3.566065234735812*^9, 3.566065256943595*^9}, 
   3.5660655036017437`*^9, 3.5660888245542192`*^9, 3.566091300758932*^9, 
   3.566128249666498*^9, 3.5661283873837748`*^9, 3.566128728878908*^9, 
   3.566129617245843*^9, 3.566129929479493*^9, 3.5661301152125053`*^9, 
   3.566130227013144*^9, 3.566130272241065*^9, 3.566130328448802*^9, {
   3.566130376785841*^9, 3.5661304052681007`*^9}, {3.566130533746018*^9, 
   3.566130545710326*^9}, 3.5661306007776413`*^9, {3.566130825741171*^9, 
   3.566130853030707*^9}, 3.56613095269689*^9, 3.566131085223624*^9, 
   3.566131281284648*^9, 3.566131341335557*^9, {3.566131509860832*^9, 
   3.5661315198596497`*^9}, 3.566131578095975*^9, 3.5661317016019907`*^9, {
   3.566131768758469*^9, 3.5661317889005013`*^9}, 3.566131833121603*^9, 
   3.566131878391985*^9, 3.566132040245657*^9, 3.566132188847252*^9, 
   3.566132305563958*^9, 3.566132429224234*^9, 3.5661326215825663`*^9, 
   3.566132758156892*^9, 3.566137087377842*^9, {3.566137128265625*^9, 
   3.566137139344285*^9}, 3.566214655863453*^9, 3.566215062192459*^9, 
   3.566217349013423*^9, 3.56656248466786*^9, 3.566562523469902*^9, 
   3.5665626564347067`*^9, 3.5665640639801188`*^9, 3.566564446409459*^9, 
   3.5665649632780733`*^9, 3.5665654625884733`*^9, 3.566569198600608*^9, 
   3.566569553265181*^9, 3.5665698669556828`*^9, 3.566570239715242*^9, 
   3.566570516396112*^9, 3.566570796713317*^9, 3.5665709271037083`*^9, 
   3.566571478263678*^9, 3.566571923548728*^9, 3.566580030414885*^9, 
   3.566580391730215*^9, 3.566581237281744*^9, 3.566593820501636*^9, 
   3.566649415580275*^9, 3.566649499945385*^9, 3.566649588579217*^9, 
   3.566650550401133*^9, 3.566650822131674*^9, 3.5666509308248367`*^9, 
   3.566651267775875*^9, 3.566651325053835*^9, 3.566651584040555*^9, 
   3.56665190612978*^9, 3.56665213378443*^9, 3.566652226942966*^9, 
   3.566652372047826*^9, 3.566652660924013*^9, 3.56665296031146*^9, 
   3.566653066606752*^9, 3.566653151449912*^9, 3.566660925980541*^9, 
   3.56666101989703*^9, 3.5666611438652897`*^9, 3.566661309884058*^9, 
   3.5666613970155163`*^9, 3.566661488440157*^9, 3.566661616721797*^9, 
   3.5666618596275187`*^9, 3.5666619658747807`*^9, 3.566662125646647*^9, 
   3.566662223518038*^9, 3.566662317623349*^9, 3.566662407223619*^9, 
   3.5666627294322443`*^9, 3.5666630158597393`*^9, 3.566663103555675*^9, 
   3.566663215167001*^9, 3.5666632719287252`*^9, 3.5666633405422583`*^9, 
   3.566663421348362*^9, 3.5666635242226954`*^9, 3.5666644345719833`*^9, 
   3.566664559283472*^9, 3.566664879428602*^9, 3.566665170885159*^9, 
   3.5666659063932333`*^9, 3.566666112479269*^9, 3.5666664142946787`*^9, 
   3.566666537104122*^9, 3.566666580420965*^9, 3.566666683162768*^9, 
   3.566667616964836*^9, 3.56666795737313*^9, 3.566668289281713*^9, 
   3.566668436964319*^9, 3.5666687714096127`*^9, 3.56666881553892*^9, 
   3.56666890505825*^9, 3.566669015472375*^9, 3.5666690812217484`*^9, 
   3.56666913683185*^9, 3.5666691910709743`*^9, 3.566669451808516*^9, 
   3.56666952207092*^9, 3.5666702176590233`*^9, 3.566670602381445*^9, 
   3.566675124412682*^9, 3.566675213329424*^9, 3.566675762623247*^9, 
   3.566731334899551*^9, 3.56673153646636*^9, 3.56673252741259*^9, 
   3.566732727509111*^9, 3.566747528285902*^9, 3.566748116469974*^9, 
   3.5667539651826344`*^9, 3.566754081159437*^9, 3.566754216942334*^9, 
   3.566754356034933*^9, 3.566754445387368*^9, 3.5667545808937483`*^9, 
   3.56675482402114*^9, 3.5667550431580677`*^9, 3.5667552985945387`*^9, 
   3.566755420901227*^9, 3.5667555596679153`*^9, 3.566755908443839*^9, 
   3.5667559618478613`*^9, 3.5667560236436367`*^9, 3.566756087757551*^9, 
   3.566756176150908*^9, 3.566756303705641*^9, 3.566907792115728*^9, 
   3.56690804402022*^9, 3.566908413878847*^9, {3.566920110000023*^9, 
   3.56692014218235*^9}, 3.566921199467547*^9, 3.5669217257618933`*^9, 
   3.566922976777129*^9, 3.567120027650813*^9, 3.567168161901821*^9, 
   3.5672555265918694`*^9, 3.567255679522599*^9, 3.567255936903227*^9, 
   3.567261713517818*^9, 3.567265256179244*^9, 3.5672654071231537`*^9, {
   3.567267877196987*^9, 3.567267903691526*^9}, 3.567268142309555*^9, 
   3.567269047365155*^9, 3.5672698713500443`*^9, 3.5672747290511913`*^9, 
   3.567277060685623*^9, 3.567278008479342*^9, 3.567278775622457*^9, 
   3.567278931650511*^9, 3.567279557505509*^9, 3.567279738090851*^9, 
   3.567280479458509*^9, 3.567280959592617*^9, 3.5672829677499104`*^9, 
   3.5672838296765347`*^9, 3.5672842388526154`*^9, 3.567284274205235*^9, 
   3.5672857097186193`*^9, 3.567287306893252*^9, {3.5672873447494698`*^9, 
   3.56728736676254*^9}, 3.567340774347417*^9, 3.567340914528139*^9, 
   3.569177856499653*^9, 3.569178832395878*^9, 3.569185516416781*^9, 
   3.569598566095703*^9, 3.569598994542247*^9, 3.5695993944521627`*^9, 
   3.569600102928709*^9, 3.56969033312706*^9, 3.5696910068047333`*^9, {
   3.569767444366612*^9, 3.569767460436427*^9}, 3.569767703429513*^9, 
   3.569801555075787*^9, 3.569801650870089*^9, 3.571004858707233*^9, 
   3.5710120353582687`*^9, 3.5710120676678457`*^9, 3.5710817957582397`*^9, 
   3.592050326265627*^9, 3.592050423918521*^9, {3.592050849798127*^9, 
   3.5920508925714607`*^9}, 3.592051584133758*^9, 3.592051988549201*^9, 
   3.592052081754912*^9, 3.5920523950215473`*^9, 3.592052484742614*^9, 
   3.5920526422553368`*^9, 3.592059616725377*^9, {3.5920596487750463`*^9, 
   3.5920596689272614`*^9}, 3.592059845607601*^9, 3.592059954423396*^9, 
   3.592060042355204*^9, 3.592060466171443*^9, {3.592061073836009*^9, 
   3.592061100469336*^9}, 3.5920611365908012`*^9, 3.5920613081184273`*^9, 
   3.5920615303322906`*^9, 3.592061780680217*^9, 3.592061836160577*^9, 
   3.592062120665216*^9, 3.592062466630591*^9, 3.59266962302827*^9, 
   3.5926696602191353`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "4"], " ", 
    SubscriptBox["\[Beta]", "4"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Alpha]", "6"], " ", 
    SubscriptBox["\[Beta]", "6"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "1"], " ", 
    SubscriptBox["\[Gamma]", "1"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Beta]", "5"], " ", 
    SubscriptBox["\[Gamma]", "5"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "4"], " ", 
    SubscriptBox["\[Gamma]", "4"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Alpha]", "7"], " ", 
    SubscriptBox["\[Gamma]", "7"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "4"], " ", 
    SubscriptBox["\[Gamma]", "4"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Beta]", "8"], " ", 
    SubscriptBox["\[Gamma]", "8"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "1"], " ", 
    SubscriptBox["\[Delta]", "1"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Beta]", "6"], " ", 
    SubscriptBox["\[Delta]", "6"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Gamma]", "1"], " ", 
    SubscriptBox["\[Delta]", "1"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Gamma]", "7"], " ", 
    SubscriptBox["\[Delta]", "7"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], " ", 
    SubscriptBox["\[Delta]", "2"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Alpha]", "6"], " ", 
    SubscriptBox["\[Delta]", "6"]}]}], "&&", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "3"], " ", 
    SubscriptBox["\[Delta]", "3"]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[Alpha]", "7"], " ", 
    SubscriptBox["\[Delta]", "7"]}]}]}]], "Output",
 CellChangeTimes->{{3.564948394913082*^9, 3.564948413064942*^9}, {
   3.5649486087669497`*^9, 3.564948616625217*^9}, {3.564948649476864*^9, 
   3.564948684356865*^9}, {3.564948766958683*^9, 3.56494877817456*^9}, {
   3.564948954171393*^9, 3.564948971209844*^9}, {3.564949040617523*^9, 
   3.564949143036501*^9}, 3.564949215281196*^9, 3.564949261467093*^9, {
   3.564949293960946*^9, 3.564949342590006*^9}, {3.564949441896338*^9, 
   3.564949514459176*^9}, 3.5649498988273487`*^9, {3.564949984626473*^9, 
   3.564949987603335*^9}, 3.564951683534568*^9, 3.564952965274671*^9, 
   3.564953685067115*^9, 3.564954458376966*^9, 3.5649549636952887`*^9, 
   3.564954997695098*^9, 3.5649552895617733`*^9, 3.564955452365657*^9, {
   3.564955485840764*^9, 3.5649555041649723`*^9}, 3.564955537149384*^9, {
   3.564955568530775*^9, 3.564955587245243*^9}, {3.564955702221389*^9, 
   3.564955719381695*^9}, {3.564956160476706*^9, 3.564956169875249*^9}, 
   3.564956679439546*^9, {3.564956710781795*^9, 3.564956735077566*^9}, {
   3.564956788190596*^9, 3.5649567999855213`*^9}, 3.564956847547687*^9, {
   3.564956882951118*^9, 3.564956896781444*^9}, {3.564956941203869*^9, 
   3.564957003133111*^9}, {3.564957076051031*^9, 3.564957113245262*^9}, {
   3.5649571549961452`*^9, 3.564957197020857*^9}, {3.5649572295268173`*^9, 
   3.564957245995607*^9}, {3.5649572860319223`*^9, 3.564957367098145*^9}, 
   3.564958170036854*^9, 3.564960155138817*^9, 3.564960297047167*^9, 
   3.5649603958301086`*^9, 3.564960613112097*^9, 3.5649606465160503`*^9, {
   3.564960717027339*^9, 3.564960737867137*^9}, 3.5649608130351763`*^9, 
   3.564961475461686*^9, 3.564961641968278*^9, 3.564961721922361*^9, {
   3.565011105263913*^9, 3.565011118693781*^9}, {3.56501122756347*^9, 
   3.565011256963139*^9}, {3.565011393340912*^9, 3.565011407240766*^9}, {
   3.565015173705221*^9, 3.5650151808440447`*^9}, 3.565015415473208*^9, 
   3.565015681477495*^9, 3.5650157198718853`*^9, {3.565015948350525*^9, 
   3.565015957177383*^9}, 3.565016024020208*^9, {3.565016138390243*^9, 
   3.565016157450914*^9}, 3.565016782893157*^9, 3.565017115603972*^9, {
   3.565017174985836*^9, 3.565017194547173*^9}, {3.5650173222915707`*^9, 
   3.565017343915634*^9}, 3.565017415956081*^9, 3.565017530477708*^9, 
   3.565017637411497*^9, {3.565017770783934*^9, 3.565017815702456*^9}, {
   3.5650178893675947`*^9, 3.5650178972069693`*^9}, 3.565017975154048*^9, 
   3.565018106503231*^9, 3.565018168417685*^9, {3.5650184521699743`*^9, 
   3.5650184596711187`*^9}, 3.565018929523766*^9, {3.565019164502063*^9, 
   3.565019171438025*^9}, 3.5650192062810183`*^9, {3.565023818453639*^9, 
   3.56502384510988*^9}, 3.565023920134658*^9, 3.5650245510281773`*^9, 
   3.565025487447035*^9, 3.56502561081138*^9, 3.565025659110114*^9, 
   3.565025726447385*^9, {3.565025825036721*^9, 3.5650258386693697`*^9}, 
   3.565026021079339*^9, 3.565026241007318*^9, 3.56502649469032*^9, 
   3.5650266403395557`*^9, 3.565026743625161*^9, 3.5650269175560017`*^9, 
   3.565026956357592*^9, 3.565026991308195*^9, {3.565027082543686*^9, 
   3.565027102997196*^9}, 3.565027200808647*^9, 3.565027240346353*^9, {
   3.565027612930153*^9, 3.565027624878153*^9}, 3.565028023763476*^9, {
   3.565028074580814*^9, 3.565028083132123*^9}, 3.5650281979839697`*^9, {
   3.565028325256187*^9, 3.565028334418401*^9}, 3.5650284338187113`*^9, 
   3.5650286996637983`*^9, 3.5650287306714993`*^9, {3.565028766431264*^9, 
   3.565028815291387*^9}, 3.5650288916481247`*^9, {3.565029352802475*^9, 
   3.565029395659081*^9}, 3.565030669258478*^9, {3.565030708226309*^9, 
   3.56503071763601*^9}, 3.5650337399812193`*^9, 3.5650338144445963`*^9, {
   3.565033913069257*^9, 3.565033938955496*^9}, 3.565034359945691*^9, {
   3.565038390886622*^9, 3.565038409310329*^9}, 3.565038452050943*^9, 
   3.565038565853073*^9, 3.565039430529413*^9, 3.5650399678660107`*^9, 
   3.565040636824915*^9, 3.5650964098460503`*^9, 3.565096483508224*^9, 
   3.565097419745517*^9, 3.565097788118144*^9, {3.565105467290824*^9, 
   3.565105480310894*^9}, 3.565105532270275*^9, 3.565105669247657*^9, 
   3.565125043836317*^9, 3.5651250858391247`*^9, 3.5651251320042458`*^9, 
   3.565125176211502*^9, 3.565181046182604*^9, 3.565182261550289*^9, 
   3.565182342548645*^9, 3.565185028928496*^9, 3.565185372696701*^9, 
   3.565543495110283*^9, 3.565544145286405*^9, 3.565544275150847*^9, 
   3.565544713824316*^9, 3.565545949745883*^9, 3.565549773582494*^9, 
   3.565550148400866*^9, 3.565550718669516*^9, 3.5655509156479177`*^9, 
   3.565551260513669*^9, 3.5655513465483227`*^9, 3.565551387346032*^9, 
   3.565551512680846*^9, 3.565551564875437*^9, 3.565551774442998*^9, 
   3.565552637057314*^9, {3.565553346969488*^9, 3.56555337461266*^9}, 
   3.565563059408082*^9, {3.5656142215026083`*^9, 3.565614244980939*^9}, 
   3.5656157114073477`*^9, 3.565615742369112*^9, 3.565616408438457*^9, 
   3.565618956359044*^9, 3.565625179737425*^9, 3.565630598490934*^9, 
   3.5656306814375134`*^9, 3.56563097886283*^9, 3.565633235351603*^9, {
   3.56563327243484*^9, 3.565633316903138*^9}, {3.5656333663770647`*^9, 
   3.565633425209422*^9}, {3.565633456234825*^9, 3.565633477508605*^9}, 
   3.565633563314036*^9, {3.565633602853506*^9, 3.5656336259961863`*^9}, {
   3.565635061237941*^9, 3.5656350618286324`*^9}, 3.565714775624256*^9, 
   3.565714815974571*^9, 3.565717142477839*^9, 3.5657174455099983`*^9, {
   3.565717475902609*^9, 3.5657175027239933`*^9}, 3.565717870936797*^9, {
   3.565717905972704*^9, 3.565717956846732*^9}, {3.565720782426003*^9, 
   3.5657207838511868`*^9}, 3.565781262667173*^9, 3.565782692979793*^9, 
   3.565786698942565*^9, 3.565786786983535*^9, {3.5658029182325983`*^9, 
   3.565802935221879*^9}, 3.565961723339931*^9, 3.5659662793379803`*^9, 
   3.5659695813001423`*^9, 3.5659711391452913`*^9, 3.5659716477263412`*^9, 
   3.5659877764123707`*^9, {3.5659879408786497`*^9, 3.565987941460773*^9}, {
   3.565988172287134*^9, 3.565988172788569*^9}, {3.565988289917951*^9, 
   3.5659882905078783`*^9}, 3.565991045869709*^9, {3.566065234734057*^9, 
   3.566065256940415*^9}, 3.566065503598791*^9, 3.566088824551435*^9, 
   3.566091300755616*^9, 3.566128249663776*^9, 3.566128387381117*^9, 
   3.566128728876192*^9, 3.56612961724291*^9, 3.5661299294768457`*^9, 
   3.566130115209618*^9, 3.566130227010067*^9, 3.566130272238052*^9, 
   3.566130328443104*^9, {3.5661303767815228`*^9, 3.566130405261269*^9}, {
   3.5661305337427797`*^9, 3.5661305457072697`*^9}, 3.566130600774846*^9, {
   3.566130825736903*^9, 3.566130853027934*^9}, 3.566130952694169*^9, 
   3.566131085216947*^9, 3.566131281281309*^9, 3.566131341332803*^9, {
   3.566131509854363*^9, 3.566131519856471*^9}, 3.5661315780927362`*^9, 
   3.5661317015978928`*^9, {3.566131768754938*^9, 3.56613178889555*^9}, 
   3.566131833118445*^9, 3.566131878388563*^9, 3.566132040242072*^9, 
   3.566132188843791*^9, 3.56613230556075*^9, 3.566132429221002*^9, 
   3.566132621577084*^9, 3.5661327581488123`*^9, 3.5661370873741817`*^9, {
   3.566137128262125*^9, 3.5661371393383713`*^9}, 3.566214655860807*^9, 
   3.5662150621840773`*^9, 3.5662173490084963`*^9, 3.566562484665381*^9, 
   3.5665625234644737`*^9, 3.5665626564319963`*^9, 3.566564063977088*^9, 
   3.566564446406659*^9, 3.566564963269629*^9, 3.566565462584497*^9, 
   3.566569198597753*^9, 3.566569553262075*^9, 3.5665698669524107`*^9, 
   3.5665702397124147`*^9, 3.566570516393269*^9, 3.566570796710278*^9, 
   3.566570927100494*^9, 3.566571478260017*^9, 3.566571923545649*^9, 
   3.566580030412107*^9, 3.566580391727417*^9, 3.56658123727876*^9, 
   3.566593820498701*^9, 3.566649415577471*^9, 3.566649499938664*^9, 
   3.566649588573175*^9, 3.566650550394845*^9, 3.566650822129108*^9, 
   3.5666509308191957`*^9, 3.5666512677696333`*^9, 3.5666513250476217`*^9, 
   3.566651584037199*^9, 3.566651906126089*^9, 3.56665213377837*^9, 
   3.566652226935832*^9, 3.566652372039721*^9, 3.566652660919108*^9, 
   3.5666529603082457`*^9, 3.5666530666031237`*^9, 3.566653151446506*^9, 
   3.566660925976777*^9, 3.566661019892967*^9, 3.566661143861249*^9, 
   3.5666613098804703`*^9, 3.5666613970118923`*^9, 3.566661488436472*^9, 
   3.5666616167179193`*^9, 3.56666185962383*^9, 3.5666619658711023`*^9, 
   3.5666621256429033`*^9, 3.56666222351376*^9, 3.566662317617598*^9, 
   3.566662407217054*^9, 3.566662729428096*^9, 3.566663015852412*^9, 
   3.566663103551703*^9, 3.5666632151632137`*^9, 3.566663271924966*^9, 
   3.5666633405387487`*^9, 3.5666634213447857`*^9, 3.566663524218824*^9, 
   3.566664434568108*^9, 3.566664559279315*^9, 3.5666648794236927`*^9, 
   3.566665170881132*^9, 3.566665906386457*^9, 3.566666112475225*^9, 
   3.566666414290894*^9, 3.5666665371002073`*^9, 3.5666665804171267`*^9, 
   3.566666683159099*^9, 3.566667616961128*^9, 3.5666679573697577`*^9, 
   3.566668289278069*^9, 3.5666684369605093`*^9, 3.566668771405828*^9, 
   3.56666881553489*^9, 3.566668905054215*^9, 3.566669015468133*^9, 
   3.5666690812170763`*^9, 3.566669136827792*^9, 3.5666691910668297`*^9, 
   3.56666945180425*^9, 3.566669522064705*^9, 3.56667021765476*^9, 
   3.566670602376967*^9, 3.566675124408386*^9, 3.5666752133252296`*^9, 
   3.566675762618978*^9, 3.5667313348969793`*^9, 3.566731536463901*^9, 
   3.566732527410141*^9, 3.5667327275052*^9, 3.566747528279982*^9, 
   3.5667481164674397`*^9, 3.566753965179421*^9, 3.5667540811563396`*^9, 
   3.566754216939197*^9, 3.566754356031823*^9, 3.566754445384141*^9, 
   3.566754580890547*^9, 3.5667548240179157`*^9, 3.5667550431548443`*^9, 
   3.566755298591011*^9, 3.566755420897032*^9, 3.566755559661837*^9, 
   3.566755908440201*^9, 3.5667559618444843`*^9, 3.566756023640149*^9, 
   3.5667560877541933`*^9, 3.566756176145631*^9, 3.5667563037022257`*^9, 
   3.5669077921129208`*^9, 3.566908044016836*^9, 3.5669084138757467`*^9, {
   3.566920109997636*^9, 3.566920142179531*^9}, 3.566921199464753*^9, 
   3.566921725759326*^9, 3.5669229767742977`*^9, 3.567120027647559*^9, 
   3.567168161898506*^9, 3.5672555265882473`*^9, 3.567255679515111*^9, 
   3.567255936898006*^9, 3.567261713509181*^9, 3.5672652561753387`*^9, 
   3.5672654071191683`*^9, {3.567267877188705*^9, 3.567267903683811*^9}, 
   3.567268142306178*^9, 3.5672690473615837`*^9, 3.5672698713459253`*^9, 
   3.567274729041111*^9, 3.567277060681713*^9, 3.567278008475738*^9, 
   3.567278775619038*^9, 3.567278931644444*^9, 3.567279557501638*^9, 
   3.567279738087654*^9, 3.5672804794549313`*^9, 3.567280959583825*^9, 
   3.567282967746451*^9, 3.567283829672701*^9, 3.5672842388491917`*^9, 
   3.5672842742014847`*^9, 3.567285709711545*^9, 3.567287306888679*^9, {
   3.567287344745562*^9, 3.567287366758821*^9}, 3.5673407743445187`*^9, 
   3.567340914525577*^9, 3.569177856497024*^9, 3.569178832393046*^9, 
   3.5691855164140882`*^9, 3.569598566092258*^9, 3.5695989945393744`*^9, 
   3.569599394449091*^9, 3.569600102925816*^9, 3.569690333124316*^9, 
   3.5696910068017187`*^9, {3.56976744436379*^9, 3.569767460433298*^9}, 
   3.5697677034264793`*^9, 3.569801555064886*^9, 3.569801650866795*^9, 
   3.571004858704586*^9, 3.571012035355844*^9, 3.5710120676654654`*^9, 
   3.571081795754486*^9, 3.592050326262752*^9, 3.592050423915773*^9, {
   3.592050849792214*^9, 3.592050892565578*^9}, 3.5920515841307507`*^9, 
   3.592051988546784*^9, 3.592052081750848*^9, 3.592052395016921*^9, 
   3.592052484739606*^9, 3.592052642252482*^9, 3.5920596167223682`*^9, {
   3.592059648772049*^9, 3.5920596689244757`*^9}, 3.592059845604298*^9, 
   3.5920599544171*^9, 3.5920600423520947`*^9, 3.592060466168303*^9, {
   3.5920610738372993`*^9, 3.592061100464056*^9}, 3.592061136587425*^9, 
   3.592061308114233*^9, 3.5920615303287897`*^9, 3.59206178067701*^9, 
   3.592061836157464*^9, 3.592062120659512*^9, 3.592062466627116*^9, 
   3.5926696230239763`*^9, 3.5926696602489643`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.565038214278927*^9, 3.565038215674848*^9}, 
   3.592052714294623*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Compute", " ", "distributions"}], ",", " ", "constraints", ",", 
   " ", 
   RowBox[{
   "and", " ", "an", " ", "expression", " ", "for", " ", "privacy"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.592052333155095*^9, 3.592052358112789*^9}, {
  3.592061790019478*^9, 3.5920617985639887`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Probability", " ", "distribution", " ", "Q"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dx", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qXA", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Symbol", "[", "#", "]"}], ",", "i"}], "]"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<z\>\"", ",", "\"\<t\>\"", 
            ",", "\"\<u\>\"", ",", "\"\<v\>\""}], "}"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ";;", "dx"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "da"}], "}"}]}], "]"}], 
      "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsX", "=", 
     RowBox[{"Flatten", "[", "qXA", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qXA", "=", 
     SuperscriptBox["qXA", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Other", " ", "distributions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pABE", "=", 
     SuperscriptBox["vs", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pAB", "=", 
     RowBox[{"Partition", "[", 
      RowBox[{
       RowBox[{"Plus", "@@", "pABE"}], ",", "db"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pAE", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", 
          RowBox[{"Partition", "[", 
           RowBox[{"#", ",", "db"}], "]"}]}], ")"}], "&"}], "/@", "pABE"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pXB", "=", 
     RowBox[{"qXA", ".", "pAB"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pXE", "=", 
     RowBox[{"qXA", ".", "pAE"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Random", " ", "initial", " ", "values"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rnd", ":=", 
     RowBox[{"Reverse", "@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vars", ",", 
           RowBox[{"Sqrt", "@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"RP", "/@", 
              RowBox[{"Split", "[", 
               RowBox[{"vars", "/.", 
                RowBox[{
                 SubscriptBox["x_", "i_"], "\[RuleDelayed]", "x"}]}], "]"}]}],
              "]"}]}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"varsX", ",", 
           RowBox[{"Sqrt", "@", 
            RowBox[{"RP", "@", "varsX"}]}]}], "}"}], "\[Transpose]"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allvars", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"vars", ",", "varsX"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Constraints", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Constraints:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zero", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[GreaterEqual]", "zero"}], ")"}], "&"}], "/@", 
       "varsX"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "\[GreaterEqual]", "zero"}], ")"}], "&"}], "/@", 
       "vars"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Total", "[", "#", "]"}], "\[Equal]", "1"}], ")"}], "&"}], "/@",
        "pAE"}], ",", 
      RowBox[{
       RowBox[{"Total", "@", 
        RowBox[{"Flatten", "[", "qXA", "]"}]}], "\[Equal]", "1"}]}], "}"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"constraints", "=", 
    RowBox[{"Flatten", "@", 
     RowBox[{"{", 
      RowBox[{"%", ",", "PTinv"}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Reduced", " ", "distributions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Reduced distributions \!\(\*SubscriptBox[\(Q\), \(X | A\)]\), \
\!\(\*SubscriptBox[\(P\), \(AB\)]\), \!\(\*SubscriptBox[\(P\), \
\(AE\)]\):\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "/@", 
    RowBox[{"{", 
     RowBox[{"qXA", ",", "pAB", ",", "pAE"}], "}"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", "Privacy", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"privacy", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MI", "[", "pXB", "]"}], "-", 
       RowBox[{"MI", "[", "pXE", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.564950535816437*^9, 3.564950594207409*^9}, {
   3.5649507363501596`*^9, 3.5649508058661547`*^9}, {3.564950837324441*^9, 
   3.5649508575481243`*^9}, {3.56495090767634*^9, 3.56495091973689*^9}, {
   3.5649510541645317`*^9, 3.564951056311687*^9}, {3.564951324133428*^9, 
   3.564951375953932*^9}, {3.564951406054003*^9, 3.564951569509465*^9}, {
   3.564951599746182*^9, 3.564951640366118*^9}, {3.564951701998666*^9, 
   3.564951715018417*^9}, {3.564951753925282*^9, 3.564951886561297*^9}, {
   3.56495322250104*^9, 3.564953268705255*^9}, {3.564953312087447*^9, 
   3.5649533133292303`*^9}, {3.56495338542455*^9, 3.564953519174983*^9}, {
   3.56495355452837*^9, 3.564953572209364*^9}, {3.5649536328002462`*^9, 
   3.564953635030208*^9}, {3.564953938366722*^9, 3.564953979794578*^9}, {
   3.564954554947804*^9, 3.5649545587957497`*^9}, {3.56495461898385*^9, 
   3.564954633781481*^9}, {3.564955776954659*^9, 3.564955807799802*^9}, {
   3.564957743803549*^9, 3.564957882824732*^9}, {3.565016654909217*^9, 
   3.565016656948559*^9}, {3.5650178789457693`*^9, 3.565017881001831*^9}, {
   3.5650381533665123`*^9, 3.565038159755341*^9}, {3.5650382286212807`*^9, 
   3.565038243126624*^9}, {3.565038476860765*^9, 3.565038545863378*^9}, {
   3.56503866211765*^9, 3.565038663427128*^9}, {3.565039397790411*^9, 
   3.565039414794168*^9}, {3.565039655150793*^9, 3.565039662117774*^9}, {
   3.565039822107147*^9, 3.565039839576221*^9}, {3.565182309585402*^9, 
   3.56518231902417*^9}, {3.5659647071930323`*^9, 3.565964729926765*^9}, {
   3.565964783423574*^9, 3.565964787452632*^9}, {3.565964853565159*^9, 
   3.565964900438734*^9}, {3.566129589246559*^9, 3.566129590851635*^9}, {
   3.566129904195918*^9, 3.56612990515136*^9}, {3.566562177796215*^9, 
   3.5665621857280893`*^9}, {3.566562366778561*^9, 3.566562392698553*^9}, {
   3.566562422994557*^9, 3.56656250937002*^9}, 3.566571918010563*^9, 
   3.566579984589452*^9, {3.59205168085658*^9, 3.592051786984693*^9}, 
   3.592052591496739*^9, {3.592061343172612*^9, 3.592061382931807*^9}, {
   3.592061497861732*^9, 3.5920615102720013`*^9}, {3.592061744591753*^9, 
   3.592061758678568*^9}}],

Cell[BoxData["\<\"Constraints:\"\>"], "Print",
 CellChangeTimes->{
  3.592051739798328*^9, 3.5920517881943903`*^9, 3.592051988649415*^9, 
   3.592052081852331*^9, 3.592052395134404*^9, 3.592052484822715*^9, 
   3.592052642349453*^9, 3.59205961683982*^9, {3.592059648863963*^9, 
   3.592059669038021*^9}, 3.5920600425105667`*^9, 3.592060466242538*^9, 
   3.592061073911853*^9, 3.592061384705391*^9, 3.59206153041928*^9, 
   3.592061780764104*^9, 3.592061836236816*^9, 3.592062120764886*^9, 
   3.592062466712843*^9, 3.5926696231070023`*^9, 3.5926696602896347`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["y", "1"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["y", "2"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["y", "3"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["y", "4"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "3"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "4"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "6"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "7"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "1"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "4"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "5"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "6"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "8"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Gamma]", "1"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Gamma]", "4"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Gamma]", "5"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Gamma]", "7"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Gamma]", "8"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]", "1"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]", "2"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]", "3"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]", "6"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]", "7"], "\[GreaterEqual]", 
    FractionBox["1", "1000000"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Alpha]", "2", "2"], "+", 
     SubsuperscriptBox["\[Alpha]", "3", "2"], "+", 
     SubsuperscriptBox["\[Alpha]", "4", "2"], "+", 
     SubsuperscriptBox["\[Alpha]", "6", "2"], "+", 
     SubsuperscriptBox["\[Alpha]", "7", "2"]}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Beta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Beta]", "4", "2"], "+", 
     SubsuperscriptBox["\[Beta]", "5", "2"], "+", 
     SubsuperscriptBox["\[Beta]", "6", "2"], "+", 
     SubsuperscriptBox["\[Beta]", "8", "2"]}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Gamma]", "1", "2"], "+", 
     SubsuperscriptBox["\[Gamma]", "4", "2"], "+", 
     SubsuperscriptBox["\[Gamma]", "5", "2"], "+", 
     SubsuperscriptBox["\[Gamma]", "7", "2"], "+", 
     SubsuperscriptBox["\[Gamma]", "8", "2"]}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Delta]", "1", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "2", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "3", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "6", "2"], "+", 
     SubsuperscriptBox["\[Delta]", "7", "2"]}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], "+", 
     SubsuperscriptBox["x", "2", "2"], "+", 
     SubsuperscriptBox["x", "3", "2"], "+", 
     SubsuperscriptBox["x", "4", "2"], "+", 
     SubsuperscriptBox["y", "1", "2"], "+", 
     SubsuperscriptBox["y", "2", "2"], "+", 
     SubsuperscriptBox["y", "3", "2"], "+", 
     SubsuperscriptBox["y", "4", "2"]}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], " ", 
      SubscriptBox["\[Beta]", "4"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "6"], " ", 
      SubscriptBox["\[Beta]", "6"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", "1"], " ", 
      SubscriptBox["\[Gamma]", "1"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Beta]", "5"], " ", 
      SubscriptBox["\[Gamma]", "5"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], " ", 
      SubscriptBox["\[Gamma]", "4"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "7"], " ", 
      SubscriptBox["\[Gamma]", "7"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", "4"], " ", 
      SubscriptBox["\[Gamma]", "4"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Beta]", "8"], " ", 
      SubscriptBox["\[Gamma]", "8"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", "1"], " ", 
      SubscriptBox["\[Delta]", "1"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Beta]", "6"], " ", 
      SubscriptBox["\[Delta]", "6"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Gamma]", "1"], " ", 
      SubscriptBox["\[Delta]", "1"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Gamma]", "7"], " ", 
      SubscriptBox["\[Delta]", "7"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], " ", 
      SubscriptBox["\[Delta]", "2"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "6"], " ", 
      SubscriptBox["\[Delta]", "6"]}]}], "&&", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], " ", 
      SubscriptBox["\[Delta]", "3"]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "7"], " ", 
      SubscriptBox["\[Delta]", "7"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.565038577451542*^9, 3.565038663827579*^9, 3.565039434911565*^9, 
   3.5650396632578278`*^9, 3.5650399787235527`*^9, 3.565040692390798*^9, 
   3.5650964927277403`*^9, 3.56509743140792*^9, 3.565097794948833*^9, 
   3.565105675325748*^9, 3.565125185829273*^9, 3.565181052130596*^9, 
   3.565182270541206*^9, 3.5651823547076063`*^9, 3.565185034163745*^9, 
   3.565185382669002*^9, 3.565543506834177*^9, 3.565544148775323*^9, 
   3.5655442781895313`*^9, 3.565544717283098*^9, 3.5655459536872873`*^9, 
   3.565549777198283*^9, 3.565550152429906*^9, 3.565550718715149*^9, 
   3.565550915723893*^9, 3.565551260588682*^9, 3.5655513466292*^9, 
   3.565551387421619*^9, 3.565551512757039*^9, 3.5655515649540577`*^9, 
   3.5655517745272303`*^9, 3.565552637152894*^9, 3.565553374705019*^9, 
   3.565563059486189*^9, {3.5656142220738153`*^9, 3.5656142450434313`*^9}, 
   3.5656157114635153`*^9, 3.5656157424212837`*^9, 3.565616408510244*^9, 
   3.565618956432506*^9, 3.565625179816434*^9, 3.565630599068809*^9, 
   3.5656306815028048`*^9, 3.565630978947279*^9, 3.565633626091094*^9, 
   3.565635061300283*^9, 3.565714775963533*^9, 3.565714816063445*^9, 
   3.565717956948985*^9, 3.565720782495615*^9, 3.5657812627347*^9, 
   3.5657826930936117`*^9, 3.56578678709105*^9, {3.565802918835588*^9, 
   3.565802935307625*^9}, 3.565961723418161*^9, {3.565964879823112*^9, 
   3.565964901665092*^9}, 3.5659662794452963`*^9, 3.565969581402771*^9, 
   3.565971139217167*^9, 3.5659716478169622`*^9, 3.5659879409461823`*^9, 
   3.565988172348567*^9, 3.5659882899837217`*^9, 3.565991045968762*^9, {
   3.5660652352991743`*^9, 3.56606525700379*^9}, 3.566065503660165*^9, 
   3.566088825035284*^9, 3.566091300861022*^9, 3.566128249775635*^9, 
   3.5661283874809637`*^9, 3.566128729002632*^9, 3.566129617340672*^9, {
   3.566129907395059*^9, 3.566129929570634*^9}, 3.56613011530991*^9, 
   3.566130227123598*^9, 3.566130272331937*^9, 3.5661305340498457`*^9, 
   3.5661306008650846`*^9, 3.566130853140757*^9, 3.566130952783062*^9, 
   3.566131085399745*^9, 3.5661312814131193`*^9, 3.5661313414406967`*^9, {
   3.566131509960169*^9, 3.5661315199663143`*^9}, 3.566131578176173*^9, 
   3.5661317017319736`*^9, 3.566131833220502*^9, 3.56613187848349*^9, 
   3.5661320403366337`*^9, 3.566132188967325*^9, 3.566132305659047*^9, 
   3.5661324293601503`*^9, 3.56613262168408*^9, 3.566132758275777*^9, 
   3.566137087482106*^9, 3.566137139439632*^9, 3.5662146559635878`*^9, 
   3.566215077209008*^9, 3.5662173520669537`*^9, {3.5665624847549257`*^9, 
   3.5665624868756247`*^9}, 3.566562523583787*^9, 3.566562656551923*^9, 
   3.566564064077894*^9, 3.566564446507023*^9, 3.566564963392233*^9, 
   3.5665654627393417`*^9, 3.566569198712628*^9, 3.566569553384886*^9, 
   3.566569867068343*^9, 3.5665702398434753`*^9, 3.566570516522931*^9, 
   3.566570796839375*^9, 3.566570927237253*^9, 3.5665714783761063`*^9, 
   3.566571923658058*^9, 3.5665800305377274`*^9, 3.566580391840887*^9, 
   3.566581237394433*^9, 3.5665938212521257`*^9, 3.566649415650103*^9, 
   3.5666495000243998`*^9, 3.566649588652679*^9, 3.566650550486723*^9, 
   3.5666508222102537`*^9, 3.566650930883938*^9, 3.5666512678513927`*^9, 
   3.566651325125045*^9, 3.566651584114387*^9, 3.5666519062052794`*^9, 
   3.5666521338578987`*^9, 3.566652227012624*^9, 3.5666523721257973`*^9, 
   3.56665266099972*^9, 3.566652960399831*^9, 3.5666530667220163`*^9, 
   3.566653151530758*^9, 3.56666092607346*^9, 3.566661019967482*^9, 
   3.566661143940596*^9, 3.5666613099601297`*^9, 3.5666613971292763`*^9, 
   3.566661488518849*^9, 3.566661616818452*^9, 3.566661859725206*^9, 
   3.566661965972786*^9, 3.566662125743745*^9, 3.566662223665142*^9, 
   3.566662317767486*^9, 3.5666624073855543`*^9, 3.566662729557166*^9, 
   3.56666301602313*^9, 3.566663103711308*^9, 3.566663215259234*^9, 
   3.566663272007308*^9, 3.566663340608993*^9, 3.5666634214215403`*^9, 
   3.566663524300456*^9, 3.5666644346458807`*^9, 3.566664559395803*^9, 
   3.56666487953538*^9, 3.5666651709894733`*^9, 3.5666659064896317`*^9, 
   3.5666661125724983`*^9, 3.566666414388856*^9, 3.5666665371982403`*^9, 
   3.5666665804944763`*^9, 3.5666666832022457`*^9, 3.566667617034181*^9, 
   3.566667957416945*^9, 3.5666682893227587`*^9, 3.566668437029961*^9, 
   3.566668771481908*^9, 3.566668815745235*^9, 3.566668905179884*^9, 
   3.5666690155578833`*^9, 3.5666690813014097`*^9, 3.566669136908259*^9, 
   3.5666691911502037`*^9, 3.566669451905568*^9, 3.566669522185014*^9, 
   3.566670217759206*^9, 3.566670602490288*^9, 3.5666751245084457`*^9, 
   3.566675213416473*^9, 3.5666757626924067`*^9, 3.5667313349640512`*^9, 
   3.566731545198456*^9, 3.566732531614339*^9, 3.566732739400524*^9, 
   3.566748116537877*^9, 3.56675396526647*^9, 3.5667540860673428`*^9, 
   3.566754220810883*^9, 3.5667543561323433`*^9, 3.566754445485532*^9, 
   3.5667545809903507`*^9, 3.566754824118237*^9, 3.5667550432646027`*^9, 
   3.5667552986919413`*^9, 3.5667554210233297`*^9, 3.566755559815278*^9, 
   3.566755908559812*^9, 3.566755961948449*^9, 3.5667560237376127`*^9, 
   3.566756087852358*^9, 3.566756176326749*^9, 3.566756303839033*^9, 
   3.566907792229458*^9, 3.5669080440879097`*^9, 3.566908413959558*^9, {
   3.566920110316783*^9, 3.56692014226188*^9}, 3.566921199548197*^9, 
   3.566921725842195*^9, 3.5669229768646708`*^9, 3.5671200277592573`*^9, 
   3.567168161967464*^9, 3.567255526671782*^9, 3.567255682982822*^9, 
   3.5672559406073227`*^9, 3.567261715966298*^9, 3.567265259179625*^9, 
   3.567265410632584*^9, 3.5672679164552937`*^9, 3.567268146459235*^9, 
   3.567269047522863*^9, 3.5672698714822598`*^9, 3.567274729186521*^9, 
   3.5672770608241262`*^9, 3.567278008605492*^9, 3.567278775684359*^9, 
   3.567278931754499*^9, 3.5672795576277027`*^9, 3.567279738197607*^9, 
   3.567280479566062*^9, 3.567280959662794*^9, 3.5672829678739767`*^9, 
   3.5672838297773037`*^9, 3.567284274301795*^9, 3.5672857098432503`*^9, 
   3.567287307342733*^9, {3.567287344998089*^9, 3.567287366889344*^9}, 
   3.567340774473675*^9, 3.5673409146332197`*^9, 3.5691778566081743`*^9, 
   3.569178832489751*^9, 3.569185516526971*^9, 3.5695985661479263`*^9, 
   3.569598994603548*^9, 3.5695993945057783`*^9, 3.5696001029803057`*^9, 
   3.5696903332568083`*^9, 3.569691006930635*^9, {3.569767444479617*^9, 
   3.569767460537414*^9}, 3.5697677035436153`*^9, 3.569801555165457*^9, 
   3.569801650974484*^9, 3.571004858772477*^9, 3.571012035441938*^9, 
   3.5710120677669163`*^9, 3.5710817958407507`*^9, {3.592050326336872*^9, 
   3.592050347745459*^9}, 3.592050423981359*^9, 3.592051739794497*^9, 
   3.592051788227429*^9, 3.5920519886509037`*^9, 3.59205208185396*^9, 
   3.592052395136491*^9, 3.592052484825794*^9, 3.59205264235156*^9, 
   3.592059616842208*^9, {3.592059648867177*^9, 3.592059669041089*^9}, 
   3.592060042512643*^9, 3.5920604662448187`*^9, 3.592061073913372*^9, 
   3.592061384711087*^9, 3.5920615304214783`*^9, 3.592061780766345*^9, 
   3.5920618362398033`*^9, 3.592062120767272*^9, 3.5920624667161617`*^9, 
   3.592669623126587*^9, 3.5926696603048477`*^9}],

Cell[BoxData["\<\"Reduced distributions \\!\\(\\*SubscriptBox[\\(Q\\), \\(X | \
A\\)]\\), \\!\\(\\*SubscriptBox[\\(P\\), \\(AB\\)]\\), \\!\\(\\*SubscriptBox[\
\\(P\\), \\(AE\\)]\\):\"\>"], "Print",
 CellChangeTimes->{
  3.592051739798328*^9, 3.5920517881943903`*^9, 3.592051988649415*^9, 
   3.592052081852331*^9, 3.592052395134404*^9, 3.592052484822715*^9, 
   3.592052642349453*^9, 3.59205961683982*^9, {3.592059648863963*^9, 
   3.592059669038021*^9}, 3.5920600425105667`*^9, 3.592060466242538*^9, 
   3.592061073911853*^9, 3.592061384705391*^9, 3.59206153041928*^9, 
   3.592061780764104*^9, 3.592061836236816*^9, 3.592062120764886*^9, 
   3.592062466712843*^9, 3.5926696231070023`*^9, 3.5926696603060913`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubsuperscriptBox["x", "1", "2"], 
        SubsuperscriptBox["x", "2", "2"], 
        SubsuperscriptBox["x", "3", "2"], 
        SubsuperscriptBox["x", "4", "2"]},
       {
        SubsuperscriptBox["y", "1", "2"], 
        SubsuperscriptBox["y", "2", "2"], 
        SubsuperscriptBox["y", "3", "2"], 
        SubsuperscriptBox["y", "4", "2"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubsuperscriptBox["\[Alpha]", "2", "2"], 
        SubsuperscriptBox["\[Alpha]", "3", "2"], 
        SubsuperscriptBox["\[Alpha]", "4", "2"], 
        SubsuperscriptBox["\[Alpha]", "6", "2"], 
        SubsuperscriptBox["\[Alpha]", "7", "2"]},
       {
        SubsuperscriptBox["\[Beta]", "1", "2"], 
        SubsuperscriptBox["\[Beta]", "5", "2"], 
        SubsuperscriptBox["\[Beta]", "6", "2"], 
        SubsuperscriptBox["\[Beta]", "4", "2"], 
        SubsuperscriptBox["\[Beta]", "8", "2"]},
       {
        SubsuperscriptBox["\[Gamma]", "5", "2"], 
        SubsuperscriptBox["\[Gamma]", "1", "2"], 
        SubsuperscriptBox["\[Gamma]", "7", "2"], 
        SubsuperscriptBox["\[Gamma]", "8", "2"], 
        SubsuperscriptBox["\[Gamma]", "4", "2"]},
       {
        SubsuperscriptBox["\[Delta]", "6", "2"], 
        SubsuperscriptBox["\[Delta]", "7", "2"], 
        SubsuperscriptBox["\[Delta]", "1", "2"], 
        SubsuperscriptBox["\[Delta]", "2", "2"], 
        SubsuperscriptBox["\[Delta]", "3", "2"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SubsuperscriptBox["\[Alpha]", "2", "2"], 
        SubsuperscriptBox["\[Alpha]", "3", "2"], 
        SubsuperscriptBox["\[Alpha]", "4", "2"], "0", 
        SubsuperscriptBox["\[Alpha]", "6", "2"], 
        SubsuperscriptBox["\[Alpha]", "7", "2"], "0"},
       {
        SubsuperscriptBox["\[Beta]", "1", "2"], "0", "0", 
        SubsuperscriptBox["\[Beta]", "4", "2"], 
        SubsuperscriptBox["\[Beta]", "5", "2"], 
        SubsuperscriptBox["\[Beta]", "6", "2"], "0", 
        SubsuperscriptBox["\[Beta]", "8", "2"]},
       {
        SubsuperscriptBox["\[Gamma]", "1", "2"], "0", "0", 
        SubsuperscriptBox["\[Gamma]", "4", "2"], 
        SubsuperscriptBox["\[Gamma]", "5", "2"], "0", 
        SubsuperscriptBox["\[Gamma]", "7", "2"], 
        SubsuperscriptBox["\[Gamma]", "8", "2"]},
       {
        SubsuperscriptBox["\[Delta]", "1", "2"], 
        SubsuperscriptBox["\[Delta]", "2", "2"], 
        SubsuperscriptBox["\[Delta]", "3", "2"], "0", "0", 
        SubsuperscriptBox["\[Delta]", "6", "2"], 
        SubsuperscriptBox["\[Delta]", "7", "2"], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.565038577451542*^9, 3.565038663827579*^9, 3.565039434911565*^9, 
   3.5650396632578278`*^9, 3.5650399787235527`*^9, 3.565040692390798*^9, 
   3.5650964927277403`*^9, 3.56509743140792*^9, 3.565097794948833*^9, 
   3.565105675325748*^9, 3.565125185829273*^9, 3.565181052130596*^9, 
   3.565182270541206*^9, 3.5651823547076063`*^9, 3.565185034163745*^9, 
   3.565185382669002*^9, 3.565543506834177*^9, 3.565544148775323*^9, 
   3.5655442781895313`*^9, 3.565544717283098*^9, 3.5655459536872873`*^9, 
   3.565549777198283*^9, 3.565550152429906*^9, 3.565550718715149*^9, 
   3.565550915723893*^9, 3.565551260588682*^9, 3.5655513466292*^9, 
   3.565551387421619*^9, 3.565551512757039*^9, 3.5655515649540577`*^9, 
   3.5655517745272303`*^9, 3.565552637152894*^9, 3.565553374705019*^9, 
   3.565563059486189*^9, {3.5656142220738153`*^9, 3.5656142450434313`*^9}, 
   3.5656157114635153`*^9, 3.5656157424212837`*^9, 3.565616408510244*^9, 
   3.565618956432506*^9, 3.565625179816434*^9, 3.565630599068809*^9, 
   3.5656306815028048`*^9, 3.565630978947279*^9, 3.565633626091094*^9, 
   3.565635061300283*^9, 3.565714775963533*^9, 3.565714816063445*^9, 
   3.565717956948985*^9, 3.565720782495615*^9, 3.5657812627347*^9, 
   3.5657826930936117`*^9, 3.56578678709105*^9, {3.565802918835588*^9, 
   3.565802935307625*^9}, 3.565961723418161*^9, {3.565964879823112*^9, 
   3.565964901665092*^9}, 3.5659662794452963`*^9, 3.565969581402771*^9, 
   3.565971139217167*^9, 3.5659716478169622`*^9, 3.5659879409461823`*^9, 
   3.565988172348567*^9, 3.5659882899837217`*^9, 3.565991045968762*^9, {
   3.5660652352991743`*^9, 3.56606525700379*^9}, 3.566065503660165*^9, 
   3.566088825035284*^9, 3.566091300861022*^9, 3.566128249775635*^9, 
   3.5661283874809637`*^9, 3.566128729002632*^9, 3.566129617340672*^9, {
   3.566129907395059*^9, 3.566129929570634*^9}, 3.56613011530991*^9, 
   3.566130227123598*^9, 3.566130272331937*^9, 3.5661305340498457`*^9, 
   3.5661306008650846`*^9, 3.566130853140757*^9, 3.566130952783062*^9, 
   3.566131085399745*^9, 3.5661312814131193`*^9, 3.5661313414406967`*^9, {
   3.566131509960169*^9, 3.5661315199663143`*^9}, 3.566131578176173*^9, 
   3.5661317017319736`*^9, 3.566131833220502*^9, 3.56613187848349*^9, 
   3.5661320403366337`*^9, 3.566132188967325*^9, 3.566132305659047*^9, 
   3.5661324293601503`*^9, 3.56613262168408*^9, 3.566132758275777*^9, 
   3.566137087482106*^9, 3.566137139439632*^9, 3.5662146559635878`*^9, 
   3.566215077209008*^9, 3.5662173520669537`*^9, {3.5665624847549257`*^9, 
   3.5665624868756247`*^9}, 3.566562523583787*^9, 3.566562656551923*^9, 
   3.566564064077894*^9, 3.566564446507023*^9, 3.566564963392233*^9, 
   3.5665654627393417`*^9, 3.566569198712628*^9, 3.566569553384886*^9, 
   3.566569867068343*^9, 3.5665702398434753`*^9, 3.566570516522931*^9, 
   3.566570796839375*^9, 3.566570927237253*^9, 3.5665714783761063`*^9, 
   3.566571923658058*^9, 3.5665800305377274`*^9, 3.566580391840887*^9, 
   3.566581237394433*^9, 3.5665938212521257`*^9, 3.566649415650103*^9, 
   3.5666495000243998`*^9, 3.566649588652679*^9, 3.566650550486723*^9, 
   3.5666508222102537`*^9, 3.566650930883938*^9, 3.5666512678513927`*^9, 
   3.566651325125045*^9, 3.566651584114387*^9, 3.5666519062052794`*^9, 
   3.5666521338578987`*^9, 3.566652227012624*^9, 3.5666523721257973`*^9, 
   3.56665266099972*^9, 3.566652960399831*^9, 3.5666530667220163`*^9, 
   3.566653151530758*^9, 3.56666092607346*^9, 3.566661019967482*^9, 
   3.566661143940596*^9, 3.5666613099601297`*^9, 3.5666613971292763`*^9, 
   3.566661488518849*^9, 3.566661616818452*^9, 3.566661859725206*^9, 
   3.566661965972786*^9, 3.566662125743745*^9, 3.566662223665142*^9, 
   3.566662317767486*^9, 3.5666624073855543`*^9, 3.566662729557166*^9, 
   3.56666301602313*^9, 3.566663103711308*^9, 3.566663215259234*^9, 
   3.566663272007308*^9, 3.566663340608993*^9, 3.5666634214215403`*^9, 
   3.566663524300456*^9, 3.5666644346458807`*^9, 3.566664559395803*^9, 
   3.56666487953538*^9, 3.5666651709894733`*^9, 3.5666659064896317`*^9, 
   3.5666661125724983`*^9, 3.566666414388856*^9, 3.5666665371982403`*^9, 
   3.5666665804944763`*^9, 3.5666666832022457`*^9, 3.566667617034181*^9, 
   3.566667957416945*^9, 3.5666682893227587`*^9, 3.566668437029961*^9, 
   3.566668771481908*^9, 3.566668815745235*^9, 3.566668905179884*^9, 
   3.5666690155578833`*^9, 3.5666690813014097`*^9, 3.566669136908259*^9, 
   3.5666691911502037`*^9, 3.566669451905568*^9, 3.566669522185014*^9, 
   3.566670217759206*^9, 3.566670602490288*^9, 3.5666751245084457`*^9, 
   3.566675213416473*^9, 3.5666757626924067`*^9, 3.5667313349640512`*^9, 
   3.566731545198456*^9, 3.566732531614339*^9, 3.566732739400524*^9, 
   3.566748116537877*^9, 3.56675396526647*^9, 3.5667540860673428`*^9, 
   3.566754220810883*^9, 3.5667543561323433`*^9, 3.566754445485532*^9, 
   3.5667545809903507`*^9, 3.566754824118237*^9, 3.5667550432646027`*^9, 
   3.5667552986919413`*^9, 3.5667554210233297`*^9, 3.566755559815278*^9, 
   3.566755908559812*^9, 3.566755961948449*^9, 3.5667560237376127`*^9, 
   3.566756087852358*^9, 3.566756176326749*^9, 3.566756303839033*^9, 
   3.566907792229458*^9, 3.5669080440879097`*^9, 3.566908413959558*^9, {
   3.566920110316783*^9, 3.56692014226188*^9}, 3.566921199548197*^9, 
   3.566921725842195*^9, 3.5669229768646708`*^9, 3.5671200277592573`*^9, 
   3.567168161967464*^9, 3.567255526671782*^9, 3.567255682982822*^9, 
   3.5672559406073227`*^9, 3.567261715966298*^9, 3.567265259179625*^9, 
   3.567265410632584*^9, 3.5672679164552937`*^9, 3.567268146459235*^9, 
   3.567269047522863*^9, 3.5672698714822598`*^9, 3.567274729186521*^9, 
   3.5672770608241262`*^9, 3.567278008605492*^9, 3.567278775684359*^9, 
   3.567278931754499*^9, 3.5672795576277027`*^9, 3.567279738197607*^9, 
   3.567280479566062*^9, 3.567280959662794*^9, 3.5672829678739767`*^9, 
   3.5672838297773037`*^9, 3.567284274301795*^9, 3.5672857098432503`*^9, 
   3.567287307342733*^9, {3.567287344998089*^9, 3.567287366889344*^9}, 
   3.567340774473675*^9, 3.5673409146332197`*^9, 3.5691778566081743`*^9, 
   3.569178832489751*^9, 3.569185516526971*^9, 3.5695985661479263`*^9, 
   3.569598994603548*^9, 3.5695993945057783`*^9, 3.5696001029803057`*^9, 
   3.5696903332568083`*^9, 3.569691006930635*^9, {3.569767444479617*^9, 
   3.569767460537414*^9}, 3.5697677035436153`*^9, 3.569801555165457*^9, 
   3.569801650974484*^9, 3.571004858772477*^9, 3.571012035441938*^9, 
   3.5710120677669163`*^9, 3.5710817958407507`*^9, {3.592050326336872*^9, 
   3.592050347745459*^9}, 3.592050423981359*^9, 3.592051739794497*^9, 
   3.592051788227429*^9, 3.5920519886509037`*^9, 3.59205208185396*^9, 
   3.592052395136491*^9, 3.592052484825794*^9, 3.59205264235156*^9, 
   3.592059616842208*^9, {3.592059648867177*^9, 3.592059669041089*^9}, 
   3.592060042512643*^9, 3.5920604662448187`*^9, 3.592061073913372*^9, 
   3.592061384711087*^9, 3.5920615304214783`*^9, 3.592061780766345*^9, 
   3.5920618362398033`*^9, 3.592062120767272*^9, 3.5920624667161617`*^9, 
   3.592669623126587*^9, 3.5926696603075323`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "*****)"}]], "Input",
 CellChangeTimes->{{3.565555833929536*^9, 3.565555839380458*^9}, 
   3.5920527185357733`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Run", " ", "this", " ", "as", " ", "long", " ", "as", " ", "neecssary", 
    " ", "and", " ", "interrupt", " ", "by", " ", "Alt"}], "+", "."}], " ", 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Distribute", " ", "variables", " ", "to", " ", "all", " ", "kernels"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{"g", "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"good", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetSharedVariable", "[", 
    RowBox[{"k", ",", "g", ",", "good"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Context", "[", "]"}], "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Sucessful runs vs total runs: \>\"", ",", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"{", 
        RowBox[{"g", ",", "k"}], "}"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Privacy for solutions found: \>\"", ",", 
      RowBox[{"Dynamic", "@", 
       RowBox[{"good", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Best solution: \>\"", ",", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"Max", "[", 
       RowBox[{"good", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Keep", " ", "optimizing"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParallelEvaluate", "@", 
     RowBox[{"While", "[", 
      RowBox[{"True", ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"val", ",", "sol"}], "}"}], "=", 
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"privacy", ",", "constraints"}], "}"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{"vars", ",", "varsX"}], "]"}], ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Automatic", ",", 
               RowBox[{"\"\<RandomSeed\>\"", "\[Rule]", 
                RowBox[{"RandomInteger", "[", "1000000000", "]"}]}]}], 
              "}"}]}]}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"val", ",", "sol"}], "}"}], "=", 
         RowBox[{"FindMaximum", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"privacy", ",", "constraints"}], "}"}], ",", "rnd"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"val", ">", "zero"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"good", ",", 
             RowBox[{"{", 
              RowBox[{"val", ",", "sol"}], "}"}]}], "]"}], ";", 
           RowBox[{"g", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5655509032465487`*^9, 3.5655509082263937`*^9}, {
  3.5655511179429197`*^9, 3.5655511281198997`*^9}, {3.565551250941498*^9, 
  3.56555125357043*^9}, {3.565551312368764*^9, 3.565551366096187*^9}, {
  3.565551434051056*^9, 3.565551504411871*^9}, {3.565551556812271*^9, 
  3.565551557100074*^9}, {3.56555260146719*^9, 3.565552609615488*^9}, {
  3.592051084469418*^9, 3.5920510943143597`*^9}, {3.592051823382819*^9, 
  3.592051891537163*^9}, {3.592051957808887*^9, 3.592051984928975*^9}, {
  3.5920520210051537`*^9, 3.592052056493422*^9}, {3.592052210591619*^9, 
  3.5920522120230913`*^9}, {3.592061824109742*^9, 3.592061824496983*^9}, {
  3.5920618586912527`*^9, 3.5920618663408012`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sucessful runs vs total runs: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[{$CellContext`g, $CellContext`k}, StandardForm],
    ImageSizeCache->{54., {3., 9.}}]}],
  SequenceForm["Sucessful runs vs total runs: ", 
   Dynamic[{$CellContext`g, $CellContext`k}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.592051893091467*^9, 3.592051988989325*^9, 3.592052082183979*^9, 
   3.5920523956499023`*^9, 3.592052485481184*^9, {3.592059649200821*^9, 
   3.592059669789351*^9}, 3.592061836906557*^9, 3.5926696237860947`*^9, 
   3.59266966093635*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Privacy for solutions found: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[
     Part[$CellContext`good, All, 1], StandardForm],
    ImageSizeCache->{173., {3., 9.}}]}],
  SequenceForm["Privacy for solutions found: ", 
   Dynamic[
    Part[$CellContext`good, All, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.592051893091467*^9, 3.592051988989325*^9, 3.592052082183979*^9, 
   3.5920523956499023`*^9, 3.592052485481184*^9, {3.592059649200821*^9, 
   3.592059669789351*^9}, 3.592061836906557*^9, 3.5926696237860947`*^9, 
   3.592669660937508*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Best solution: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[
     Max[
      Part[$CellContext`good, All, 1]], StandardForm],
    ImageSizeCache->{72., {0., 8.}}]}],
  SequenceForm["Best solution: ", 
   Dynamic[
    Max[
     Part[$CellContext`good, All, 1]]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.592051893091467*^9, 3.592051988989325*^9, 3.592052082183979*^9, 
   3.5920523956499023`*^9, 3.592052485481184*^9, {3.592059649200821*^9, 
   3.592059669789351*^9}, 3.592061836906557*^9, 3.5926696237860947`*^9, 
   3.5926696609385643`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "solutions", " ", "found"}], " ", "*)"}], 
  "\[IndentingNewLine]", "good"}]], "Input",
 CellChangeTimes->{{3.592051807794344*^9, 3.592051808235523*^9}, {
  3.592052118655135*^9, 3.592052125687211*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.04804960616090445`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["y", "4"], "\[Rule]", "0.500000083401533`"}], ",", 
       RowBox[{
        SubscriptBox["y", "3"], "\[Rule]", "0.5000002480071873`"}], ",", 
       RowBox[{
        SubscriptBox["y", "2"], "\[Rule]", "1.026605017338755`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["y", "1"], "\[Rule]", "1.594082483964586`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["x", "4"], "\[Rule]", "2.55366488610839`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", "1.5619202417978168`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", "0.49999992893375655`"}], ",", 
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", "0.49999988587360994`"}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "7"], "\[Rule]", "0.14126487896148465`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "6"], "\[Rule]", "0.6440186932071461`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "3"], "\[Rule]", "0.24680665985335895`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "\[Rule]", "0.368615454521797`"}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "\[Rule]", "0.6070369770651843`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "8"], "\[Rule]", "0.3686156122121049`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "7"], "\[Rule]", "0.6070368931533848`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "5"], "\[Rule]", "0.246806803876184`"}], ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "4"], "\[Rule]", "0.64401847903185`"}], ",", 
       
       RowBox[{
        SubscriptBox["\[Gamma]", "1"], "\[Rule]", "0.14126486840045152`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "8"], "\[Rule]", "0.24680436617782256`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "6"], "\[Rule]", "0.6070368264452591`"}], ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "5"], "\[Rule]", "0.36861842166209646`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "4"], "\[Rule]", "0.14126296770524582`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "1"], "\[Rule]", "0.6440185798614484`"}], ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "7"], "\[Rule]", "0.644018439777648`"}], ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "6"], "\[Rule]", "0.14126288494752223`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "4"], "\[Rule]", "0.6070368361543343`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "3"], "\[Rule]", "0.36861884316661747`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0.24680430217700305`"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04804942552469134`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["y", "4"], "\[Rule]", "1.3661285412386835`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["y", "3"], "\[Rule]", "1.3082665955587045`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["y", "2"], "\[Rule]", "0.500000000706971`"}], ",", 
       RowBox[{
        SubscriptBox["y", "1"], "\[Rule]", "0.5000000007144707`"}], ",", 
       RowBox[{
        SubscriptBox["x", "4"], "\[Rule]", "0.4999999992830271`"}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", "0.4999999992893998`"}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", "3.495779740021876`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", "1.3152362142694346`*^-6"}], ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "7"], "\[Rule]", "0.14126387365108714`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "6"], "\[Rule]", "0.6440184220065722`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "3"], "\[Rule]", "0.2468052480260226`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "2"], "\[Rule]", "0.3686167019166977`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Delta]", "1"], "\[Rule]", "0.6070368091300216`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "8"], "\[Rule]", "0.3686167019248337`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "7"], "\[Rule]", "0.6070368091371315`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "5"], "\[Rule]", "0.24680524802309622`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "4"], "\[Rule]", "0.6440184220062578`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Gamma]", "1"], "\[Rule]", "0.1412638736531096`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "8"], "\[Rule]", "0.24680524386102556`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "6"], "\[Rule]", "0.6070368099319037`"}], ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "5"], "\[Rule]", "0.3686167043793664`"}], ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "4"], "\[Rule]", "0.14126386926895218`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Beta]", "1"], "\[Rule]", "0.6440184228776157`"}], ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "7"], "\[Rule]", "0.644018422877451`"}], ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "6"], "\[Rule]", "0.14126386927130463`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "4"], "\[Rule]", "0.6070368099395256`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "3"], "\[Rule]", "0.36861670436998534`"}], 
       ",", 
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0.2468052438539143`"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.592051808492132*^9, 3.592052191472988*^9, 
  3.592052411014839*^9, 3.5920525052565947`*^9, 3.592059685076395*^9, 
  3.592061874580126*^9, 3.592669649139761*^9, 3.59266968191361*^9}]
}, Open  ]]
},
WindowSize->{1360, 716},
WindowMargins->{{-7, Automatic}, {-7, Automatic}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 483, 15, 55, "Input"],
Cell[1043, 37, 365, 7, 32, "Input"],
Cell[1411, 46, 388, 10, 55, "Input",
 InitializationCell->True],
Cell[1802, 58, 540, 12, 55, "Input",
 InitializationCell->True],
Cell[2345, 72, 571, 19, 78, "Input",
 InitializationCell->True],
Cell[2919, 93, 2151, 47, 99, "Input",
 InitializationCell->True],
Cell[5073, 142, 1294, 34, 121, "Input",
 InitializationCell->True],
Cell[6370, 178, 391, 8, 32, "Input"],
Cell[6764, 188, 5804, 151, 385, "Input",
 InitializationCell->True],
Cell[12571, 341, 391, 8, 32, "Input"],
Cell[12965, 351, 355, 7, 32, "Input"],
Cell[13323, 360, 186, 4, 32, "Input"],
Cell[13512, 366, 1473, 43, 165, "Input",
 InitializationCell->True],
Cell[14988, 411, 2018, 60, 209, "Input",
 InitializationCell->True],
Cell[17009, 473, 2972, 84, 253, "Input",
 InitializationCell->True],
Cell[19984, 559, 4389, 111, 297, "Input",
 InitializationCell->True],
Cell[24376, 672, 652, 19, 55, "Input",
 InitializationCell->True],
Cell[25031, 693, 393, 8, 32, "Input"],
Cell[25427, 703, 1018, 19, 55, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[26470, 726, 7611, 172, 561, "Input",
 InitializationCell->True],
Cell[34084, 900, 15055, 235, 229, "Output"],
Cell[CellGroupData[{
Cell[49164, 1139, 11574, 163, 23, "Print"],
Cell[60741, 1304, 11449, 159, 23, "Print"]
}, Open  ]],
Cell[72205, 1466, 13832, 209, 170, "Output"],
Cell[86040, 1677, 11370, 158, 23, "Print"],
Cell[97413, 1837, 12597, 185, 32, "Output"],
Cell[110013, 2024, 11385, 158, 23, "Print"],
Cell[121401, 2184, 13476, 220, 32, "Output"]
}, Open  ]],
Cell[134892, 2407, 391, 8, 32, "Input"],
Cell[135286, 2417, 358, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[135669, 2430, 7154, 176, 546, "Input",
 InitializationCell->True],
Cell[142826, 2608, 563, 8, 23, "Print"],
Cell[143392, 2618, 13515, 280, 225, "Output"],
Cell[156910, 2900, 714, 10, 29, "Print"],
Cell[157627, 2912, 11279, 204, 100, "Output"]
}, Open  ]],
Cell[168921, 3119, 393, 8, 32, "Input"],
Cell[169317, 3129, 231, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[169573, 3139, 3857, 93, 341, "Input"],
Cell[CellGroupData[{
Cell[173455, 3236, 605, 12, 23, "Print"],
Cell[174063, 3250, 614, 14, 23, "Print"],
Cell[174680, 3266, 610, 16, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175339, 3288, 272, 6, 55, "Input"],
Cell[175614, 3296, 6070, 156, 200, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

